FFT, FMM, and Multigrid on the Road to Exascale: performance challenges and opportunities

FFT, FMM, and multigrid methods are widely used fast and highly scalable solvers for elliptic PDEs. However, emerging large-scale computing systems are introducing challenges in comparison to current petascale computers. Recent efforts (Dongarra et al. 2011) have identified several constraints in the design of exascale software that includes massive concurrency, resilience management, exploiting the high performance of heterogeneous systems, energy efficiency, and utilizing the deeper and more complex memory hierarchy expected at exascale. In this paper, we perform a model-based comparison of the FFT, FMM, and multigrid methods in the context of these projected constraints. In addition, we use performance models to offer predictions about the expected performance on upcoming exascale system configurations based on current technology trends.

==> Plots/.ipynb_checkpoints/CVF_FFT-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAgYAAAGSCAYAAACYIAloAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x111cfcd10>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "\n",
    "x = ['2010', '2020']\n",
    "y = [2.5939e-04, 0.0367]\n",
    "fig, ax = plt.subplots()\n",
    "fig.set_size_inches(8, 6)\n",
    "sns.set_style(\"darkgrid\")\n",
    "ax = sns.barplot(x,y)\n",
    "sns.set_context(rc={\"font.size\":32})   \n",
    "ax.set_ylabel('CVF',size=32)\n",
    "ax.tick_params(axis='both', which='major', labelsize=32)\n",
    "ax.yaxis.get_major_formatter().set_powerlimits((0, 1))\n",
    "ax.yaxis.offsetText.set_fontsize(32)\n",
    "ax.set_xlabel(' ')\n",
    "ax.set_xticklabels(['2010','2020'], fontsize=32)\n",
    "\n",
    "plt.show()\n",
    "fig = ax.get_figure()\n",
    "\n",
    "fig.savefig('CVF_FFT.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Plots/.ipynb_checkpoints/CVF_FMM-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAgYAAAGSCAYAAACYIAloAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n26QAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11eb76150>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "\n",
    "x = ['2010', '2020']\n",
    "y = [6.7323e-05, 2.7237e-04]\n",
    "fig, ax = plt.subplots()\n",
    "fig.set_size_inches(8, 6)\n",
    "sns.set_style(\"darkgrid\")\n",
    "ax = sns.barplot(x,y)\n",
    "sns.set_context(rc={\"font.size\":32})   \n",
    "ax.set_ylabel('CVF',size=32)\n",
    "ax.tick_params(axis='both', which='major', labelsize=32)\n",
    "ax.yaxis.get_major_formatter().set_powerlimits((0, 1))\n",
    "ax.yaxis.offsetText.set_fontsize(32)\n",
    "ax.set_xlabel(' ')\n",
    "ax.set_xticklabels(['2010','2020'], fontsize=32)\n",
    "\n",
    "plt.show()\n",
    "fig = ax.get_figure()\n",
    "\n",
    "fig.savefig('CVF_FMM.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Plots/.ipynb_checkpoints/CVF_MG-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAgYAAAGSCAYAAACYIAloAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nYBAMAACA8f8zgKqwPrnZ3wAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11b861e10>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "\n",
    "x = ['2010', '2020']\n",
    "y = [9.6481e-6, 3.5774e-5]\n",
    "fig, ax = plt.subplots()\n",
    "fig.set_size_inches(8, 6)\n",
    "sns.set_style(\"darkgrid\")\n",
    "ax = sns.barplot(x,y)\n",
    "sns.set_context(rc={\"font.size\":32})   \n",
    "ax.set_ylabel('CVF',size=32)\n",
    "ax.tick_params(axis='both', which='major', labelsize=32)\n",
    "ax.yaxis.get_major_formatter().set_powerlimits((0, 1))\n",
    "ax.yaxis.offsetText.set_fontsize(32)\n",
    "ax.set_xlabel(' ')\n",
    "ax.set_xticklabels(['2010','2020'], fontsize=32)\n",
    "\n",
    "sns.set_style(\"darkgrid\")\n",
    "plt.show()\n",
    "fig = ax.get_figure()\n",
    "\n",
    "fig.savefig('CVF_MG.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Plots/.ipynb_checkpoints/DVF_FFT-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAjMAAAF4CAYAAAChJXjwAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAACYGmEGAACYGmEGAACY2v8D9xYR6s7SAJgAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x114c24050>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "\n",
    "x = ['2010', '2020']\n",
    "y = [0.0117, 225.2937]\n",
    "fig, ax = plt.subplots()\n",
    "fig.set_size_inches(8, 6)\n",
    "ax.set_yscale('log')\n",
    "sns.set_style(\"darkgrid\")\n",
    "ax = sns.barplot(x,y)\n",
    "sns.set_context(rc={\"font.size\":32})   \n",
    "ax.set_ylabel('DVF',size=32)\n",
    "ax.tick_params(axis='both', which='major', labelsize=32)\n",
    "ax.yaxis.offsetText.set_fontsize(32)\n",
    "ax.set_xlabel(' ')\n",
    "ax.set_xticklabels(['2010','2020'], fontsize=32)\n",
    "    \n",
    "plt.show()\n",
    "fig = ax.get_figure()\n",
    "\n",
    "fig.savefig('DVF_FFT.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Plots/.ipynb_checkpoints/DVF_FMM-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAiYAAAF4CAYAAABgojJcAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nJgAAwBgEEwAAYIz/DyOHcDgGSXsQAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11699fd90>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "\n",
    "x = ['2010', '2020']\n",
    "y = [2.6670, 4.2401e+03]\n",
    "fig, ax = plt.subplots()\n",
    "ax.set_yscale('log')\n",
    "fig.set_size_inches(8, 6)\n",
    "sns.set_style(\"darkgrid\")\n",
    "ax = sns.barplot(x,y)\n",
    "sns.set_context(rc={\"font.size\":32})   \n",
    "ax.set_ylabel('DVF',size=32)\n",
    "ax.tick_params(axis='both', which='major', labelsize=32)\n",
    "ax.yaxis.offsetText.set_fontsize(32)\n",
    "ax.set_xlabel(' ')\n",
    "ax.set_xticklabels(['2010','2020'], fontsize=32)\n",
    "    \n",
    "plt.show()\n",
    "fig = ax.get_figure()\n",
    "\n",
    "fig.savefig('DVF_FMM.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Plots/.ipynb_checkpoints/DVF_MG-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAiYAAAF4CAYAAABgojJcAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x111832d10>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "\n",
    "x = ['2010', '2020']\n",
    "y = [0.4197, 1.0855e+03]\n",
    "fig, ax = plt.subplots()\n",
    "fig.set_size_inches(8, 6)\n",
    "ax.set_yscale('log')\n",
    "sns.set_style(\"darkgrid\")\n",
    "ax = sns.barplot(x,y)\n",
    "sns.set_context(rc={\"font.size\":32})   \n",
    "ax.set_ylabel('DVF',size=32)\n",
    "ax.tick_params(axis='both', which='major', labelsize=32)\n",
    "ax.yaxis.offsetText.set_fontsize(32)\n",
    "ax.set_xlabel(' ')\n",
    "ax.set_xticklabels(['2010','2020'], fontsize=32)\n",
    "    \n",
    "plt.show()\n",
    "fig = ax.get_figure()\n",
    "\n",
    "fig.savefig('DVF_MG.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Plots/.ipynb_checkpoints/EfficiencyE-checkpoint.ipynb <==
{
 "cells": [],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Plots/.ipynb_checkpoints/HeteroFFT-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAiEAAAFdCAYAAADVH72gAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAALEgAACxIB0t1+/AAAIABJREFUeJzs3XlYVGX/P/D3wAyyKAiIC5ipiCuKueAeioj7kuIalt8s\nqfRJrZ6yzd3cMty1Hk3NDc0ocxchNVNEU3NXxCxAUJBVQGaGOb8/5scJhIGZYeAw8H5dl9dzmLnP\nuT/jE/D2nHuRCYIggIiIiKiCWUhdABEREVVPDCFEREQkCYYQIiIikgRDCBEREUmCIYSIiIgkwRBC\nREREkpBLXUB1k5SUKXUJZCRHR1ukpmZLXQZRtcPvPfPm4lJL53u8E0KkJ7ncUuoSiKolfu9VXQwh\nREREJAmGECIiIpIEQwgRERFJosoMTI2OjsaIESOgVqtx584dk1wzLy8P+/fvx/79+3H79m1kZWXB\n2dkZrVu3xqhRo+Dn52eSfoiIiKqjKhFCsrKy8MEHH0CtVpvsmqmpqXjnnXdw+fLlQq8nJiYiMTER\nERER6NevH7766itYW1ubrF8iIqLqwuxDSE5ODqZOnWqyux8AoFKpCgWQZs2aISAgAHXr1kVMTAz2\n7t2LpKQkhIWFYdasWVi5cqXJ+iYiIqouzDqExMbGYvr06bhx44ZJr7t9+3YxgPTp0werV6+GlZWV\n+H5gYCAmTZqEO3fu4MiRIxg2bBh8fX1NWgMREVFVZ5YDUwVBwP79+zFy5EiTBxCVSoXNmzcDAGxt\nbbFo0aJCAQQAnJycsGrVKlhaaueur1+/3qQ1EBERVQdmF0Ju3ryJgIAAfPTRR8jIyAAAjBs3DvXq\n1TPJ9c+ePYvk5GQAwIABA+Ds7FxsuyZNmsDHxwcAcO3aNfz9998m6Z+IiKi6MLsQEh4ejuvXrwMA\nnJ2dERwcjHnz5kEuN82TpcjISPG4Z8+eJbbt3r27eHzy5EmT9E9ERFRdmOWYEGtrawQGBiIoKAj2\n9vYmvfbdu3fF4xYtWpTYtlmzZuLxrVu3TFoHERFRVWd2IaRfv36YOHEiateuXS7Xj4uLE4/d3NxK\nbFvw/fj4+HKph4gqjkajgUajASBIXQoVoFQqoVarpC6jGpHBwsICFhbl/7DE7EJIy5Yty/X6KSkp\nAAAbGxvY2NiU2NbBwUE8TktLK9e6zMHUiI+kLoHKYJ3vMqlLkIQgCFCrcyGXW8DKSgGFogZkMpnU\nZdFz7O1L/nlMpiMIAlQqNVQqJdRqDeTy8vueMLsQUt5ycnIAADVq1Ci1bcE22dncZprI3Gg0eQDU\nqFPHkcGjElMoLCGT5UldRrWS//tNEASkpqZBEOSwsDD9bsYMIc/JX3VVoVCU2rbg1N28PP2+QRwd\nbavsttQ5UQOkLoHKwGVsLalLqHAZGRmoVcuZAcQMKBRV8+emOahb1xmZmZmwtzf9zwiGkOfY2Ngg\nOzsbKlXpzx+VSqV4rE9oAYDUVN4xocopKSlT6hIqlCAIsLDIg1qtkboUKoVCYQmVindCpKRU5uHx\n4wyjAruLi+7wYnZTdMubra0tgMIBQ5fc3FzxmPvHEJkXjSYPNWpYld6QiFCjhuL/P740LYaQ5+RP\n+c3JySkUMoqTnp4uHuta1IyIKiftnRD+CCTSh4WFJQTB9LPG+B34nKZNmwLQ/oBKSEgosW3Babml\nTeclIiKiwhhCnuPh4SEeF1y4rDgF3y/vqcNERERVDUPIc7p27Soenzt3rsS2Bd/v0qVLudVERERU\nFTGEPMfb2xsuLi4AgP3794uLlz0vJiYGp0+fBgA0b94czZs3r7AaiYiIqgKGkOdYWFhg8uTJAICs\nrCzMnDmzyEJkKSkpmDFjhrg2SFBQUIXXSUREZafvGk9UPqrdOiGhoaH45JNPAGgHk0ZERBRpM3Hi\nRBw4cAA3btxAZGQkhg0bhjFjxqBhw4a4f/8+QkJCkJSUBADo06cPBg8eXKGfgYikMXLWQalLKFeh\nS4aU6/X9/f3w8OFDyOVyhITs1Wss3WeffYr9+3+Gs7MzTp36zWS1ZGdn45tvNqJmzZp4660pJruu\nVH7++Sd8/vlnAIBffjkoTrKo7KpdCNGHXC7Hpk2bEBQUhKtXryI2NhYrVqwo0s7Hxwdff/01V1sk\nIjKAWq3G559/it279+i90KOpDR06GI8ePcI777wrSf+kxccxOjg5OSEkJASLFi1C9+7d4eTkBLlc\nDkdHR/Tq1QvBwcH49ttvxcXNiIhIf7dv38Y332yUrP9Hjx5J1jf9q8rcCSnusUpxRo4ciZEjR+rV\n1tLSEgEBAQgICChLaUREVIxNm/6Hvn37olWr1lKXQhLhnRAiIqpQTZo0haWlJdRqNT799FOoVKVv\nk0FVE0MIERFVqBYtWmDSpP8DAERH38X69euNvtajR4+wfPkyjBgxDJ07d0Tnzh0xbNgQLF++DI8f\nPy7SftKk1+Hp+e+dlw0b1sPTszU8PVvj999/F4/Pn48str9XX50AT8/WeOklLzx79qzI+0+fPkX7\n9u3g6dkahw8fKvSeSqXEvn378Oabb6Bnz+5o374devd+GVOnvovjx4/pXBbd398Pnp6tsWdPCC5c\nuIDRo0fhpZe88PLLPfHee9Og0ZS+CWPBz/nhhx9UmllBDCFERFThpk6dhmbNmgEAtmz5DtevXzf4\nGsePH8OQIYOwbdtW3Lt3Dzk5OcjJycH9+/exbdtWDB48EBER4Xpfz9u7szjOr7jFKrOysnDjhrZO\nlUqFK1cuF2lz7tw5qNVqyOVy9OzZS3w9Li4OY8eOxdy5sxEZGYm0tDSo1WokJyfj1KmTeP/9mZgy\n5S1kZGTorO/GjRsICnoLt27dgkqlQkpKChQKq1L3QNq2bSvWrVsLABgwYCCWLl0GS0vL0v9CKgBD\nCBERVTgrKyssXPgl5HI51Go1PvvsE712L893/nwkPvzwA+Tk5MDDozmCg1fi5MlTOHnyNFauXA0P\nj+bIycnB++/PxJUrV8TzNm78BlFRF8Sv33zzLURFXUBU1AUoFFbo1q07ACAysuidkAsXoqBWqwt8\nfaFIm99+0y5i2aFDR3FD1PT0dEyZ8ibu3r0DS0tLTJr0f/jpp/34/fezCAnZi+HDRwAAzp07i/fe\n+0+hPgoKDf0RtWrVwrp1G3Dq1G/YuPEbvPHG5BL/nvbu3YPly5cBqHwBBGAIISIiiXh6eoq/RGNi\nYrB27Rq9zsvLy8OcOXOg0WjQpo0ndu8OQb9+/qhTxwV16tSBn58fdu7cCQ+P5lCr1Vi4cL54rrW1\nNWxt7cSvFQoFbG3txNd8fHwAADdv3ii0UzrwbzBxcHAAoA0lz/v99zMAgN69e4uvbd68Cf/88w8A\nYMmSZfjww//Cw8MDDg614enpiUWLvsTUqdMAABcvXsCPP+7T+dkXLFgIHx8fODs7o2fPXmjTpo3O\ntgcO/IIFC7SfvTIGEIAhhIiIJPTOO++gefMWALSPDa5e/bPUc37//Qzi4mIBAO+//z6sra2LtLG1\ntcP06dMBaKcDX7t2Va96Xn7ZBzKZDBqNBlFR5wu9FxmpfUQzfvwEAMC1a9cKjQu5c+eOOPW3d+8+\nAACNRiOGil69XsbAgQOL7Tco6G00aaJdYCwkZHexbWrWrFnoEU9JwsKO4/PPP4MgCJU2gAAMIURE\nJCGFwgqLFi2CXC5HXl4ePvvsU+Tm5pZ4TsHHIM2aeSA7O6vYP61atRYXk7x06ZJe9dSpUwdt2ngC\nKDwuJDk5Cffu3YNCoUBg4ETI5fIi40LyH8U0bdoUjRo1AgDcvXtHvKPi7++vs18LCwv0798fABAd\nHY20tLQibTw8mpc6/gMAzpz5DR999F/k5eWhRYsWlTaAAAwhREQksVatWotLp//1119YvXplie1j\nY2PFYx+fXvD27lzsn759+4gzThISEvSuJ/+RzLlzZ8XXzp/X3hXx8vJC7dq10bq1doZNwUB05ox2\nWfn8uyAAkJiYKB67u7uX2K+7e7MC5xWt19Gxtl71L1++DCqVCoA20Fy7dk2v86TAEEJERJKbMiVI\n3Etm+/btJd65ePr0qcHXN+QcH5/eALRhJz4+HsC/d0U6d/Yu9L/540IyMzPFAbAFQ0jBfktbYdvG\nxkY8fn7jVACwsqqhV/2CIKBXr5dRu3ZtaDQazJnzRaVdi4UhhIiIJKdQKMTZMhqNBl988RlycnKK\nbWtjox0D4uzsjOvXb+r1Z+HCRXrX0rp1a9StWxfAv3dD8tcN6dKla6H/zR8XEhmpnZrr6OiI9u3b\ni9cqGDyKCxYFZWdnFfiMNiW0LJmvb1+sXr0GH3zwIQDtoN9vvvnG6OuVJ4YQIiKqFFq2bIm3334H\nAPD3339j5crgYts1aNAAAJCWllboF3dxdC0AVpqXX85/JHMOcXFxSEhIgLW1Nby82gEAOnToAIVC\nIY4LOXXqFADt4NOC4zZcXd3E45iYmBL7LPi+q6urUXUDwIwZM6FQKPDKKyPRqVNnANol8u/evWv0\nNcsLQwgREVUab775ljjeYteunbh6teislvxfrHl5eTh58qTOa0VGnkOnTh0wdOhgHD9+zKA68seF\nREWdxx9/XAQAtG/fHgqFFQD8/0Di9f/bRInjQfr06VPoOs2bNxfXCzl+/LjO/gRBQFiY9v0mTZrA\nwUG/8R+lmTNnLhQKBdRqNWbP/qLSrJSajyGEiIgqDblcjkWLFkOhUEAQBPz11/0ibXr37oM6deoA\nAIKDv0ZycnKRNtnZWVix4ivk5uYiNjYWbdu2LdIPAHEA5/O6du2GGjVqIDU1FTt37gDw7ziQfN7e\nXQAA+/btQ3JyMhQKBbp371GojYWFBUaOHAVAO3vmyJEjxfa3efMm3L+v/az57U2hSZMmmDz5TQDA\n9evXsH379ya7tikwhBARUaXi4eGBd955V+f7VlZW+OyzzwFoZ72MGzcGoaE/IjExEcnJSTh16hQm\nTZqEW7duAQDeeGMyGjQo/Hijdm3tnYbffjuNhIQEPHnypND7NjY28PbWho6bN28C+Dd05OvSRft1\nSor23M6dvWFnZ4fnTZkShIYNGwIAPvnkY6xY8RXu3YtGeno6bt68iTlzZouPnl56qQMmTnyttL8i\ng0yZEoTGjRsDANatWysunFYZMIQQEVGlM3nym/D0bKvz/X79/DFv3gIoFAokJiZi9uwv4Ofni969\nfTB16ju4efMGAGD06DHiaqQF5S/PfufOHfTr1xc+Pr2KTOPNnyUDaEOJp6dnoffbtfMqNID0+Ucx\n+ezt7fHtt5vg7u4OtVqNLVu+w4gRw9GjRzeMGRNQaDGzNWvWindpTMXKygqzZ88BAOTk5GDevDkm\nvX5ZMIQQEVGlY2lpiUWLvoSVlZXONqNGjcLBg4fx2muvw8PDA3Z2dpDL5ahXrz769x+AzZu/w5w5\nc4tdqOuzzz5HQMBoODs7Qy6Xw8XFBQkJDwu1yR8XAmj3glEoFIXeVygUeOmlDuLXBZdqf16jRo2w\nb9+P+OKL2fD27oLatWtDoVDA1dUVvr59sXbtOqxfv0G8Q2Nq3t5dxD1qzp8/j337fiiXfgwlE4wd\nOkxGSUrKlLqEcvPGkgipS6Ay+G6Wr9QlVCi1WgV7e5sSf8lR5aBQWEKlqlwDKqsbpVKJjIwcyOWK\n0hs/x8Wlls73eCeEiIiIJMEQQkRERJJgCCEiIiJJMIQQERGRJBhCiIiISBIMIURERCQJhhAiIiKS\nBEMIERERSYIhhIiIiCTBEEJERESSYAghIiIiSTCEEBERkSQYQoiIiEgSDCFEREQkCYYQIiIikgRD\nCBEREUmCIYSIiIgkwRBCREREkmAIISIiIknIpS6AiMhcvBo6TeoSytXOkWvL9fr+/n54+PCh+PWm\nTZvRtWs3vc7dtOl/WLkyWPz6u++2wtvb2+Q1UsXinRAiIpLEsWNH9W57+PDhcqyEpMIQQkREkjhx\n4gTy8vJKbRcTE4O7d+9UQEVU0RhCiIioQnl4NAcApKam4vz586W2P3jwIACgTp065VoXVTyGECIi\nqlDu7u5iENHnkUz+o5j+/QeUa11U8RhCiIiowg0YoA0U4eEnoFardba7ceMGHjx4AEdHR3Tr1r3E\na6anp2P9+nUYMyYAXbt6o2PHlzBwYH/MmzcXDx48KPacqKgoeHq2hqdna6jVakRHR2PWrI/h69sb\nHTq0R//+/bBkyWKkpaWJ5xw+fAivvz4R3bp1QadOHTBmTAD27dtXYm0xMTFYsGA+hgwZhE6dOsDb\nuxNeeWU4vvpqOR4/flzsOT///BM8PVvDx6cXcnNz8eWXC9GjRzd07twRw4YNwf79P6Nt2zbw9GyN\n4OCvS+z/k09mwdOzNUaOfKXEdhWNIYSIiCrcwIEDAQBpaWk4fz5SZ7sjR7R3Qfz9+0Mut9TZ7o8/\nLmLIkEFYv34dbt68iadPnyI3NxexsbH44Ye9GDFiGPbsCSmxphMnwjB27GgcPHgAjx8/hlKpRHx8\nPHbs2I7AwAnIysrCJ5/Mwkcf/Rd//PEHMjMz8ezZM9y8eRNz587G11+vKPa6mzdvwqhRr2DPnhA8\nePAAz549Q3Z2NqKjo7F16xYMHjyw1DtCs2Z9jF27diE9PR05OTm4f/8+PD3bolOnzuLfkyAIxZ6b\nk5OD8PATAIChQ4eW2E9FYwghIqIK16jRi2jdug0A4OjR4n8BC4KAo0ePAAAGDRqk81oxMffw9ttB\nSE1NhaurKxYt+hInTkTg9Okz+PbbTejYsSPUajUWLJhf4i/7zz77FE5OTli27Cv8+usp/PTTfvj6\n+gIAHjx4gHHjxuDAgV8walQAQkN/xpkzZ7Fhw0Y0aNAAALBt21YkJiYWuuauXTsRHPw11Go1PDw8\nsHLlapw8eRrh4b9i0aIvUa9efeTk5OC///0Qv/9+pti6njx5grCw43jllZE4diwMhw8fwdy58+Hu\n7o5hw4YBAB4+fIgrV64Ue/6vv/6K7OxsWFhYYPDgITo/vxQYQoiISBL5j2QiIsKhUqmKvH/58iUk\nJiaiQYMG6NCho87rLFiwADk5OXBzc0NIyF4MHz4C9evXh5OTE7p3747Nm7ege/ceAIAvv1wEpVJZ\n7HVkMhm2bduOQYMGwcXFBR4eHliyZClq1qwJAPjrr78wbtx4zJs3H82bN0ft2rXRq9fLmD17DgAg\nLy8PUVFR4vVSUlLEtU3atPHEzp274efnhzp16qBevXoYPnwEdu8OQb169aDRaDBnzuxi/x4AoG3b\ntpg/fwHc3NzQqNGLCAgIAKC9Q2RjYwMAOHLkULHnHjqkHdjbpUtX1K1bV+ffoxQYQoiISBIDBgyA\nTCZDeno6IiPPFXk/f0DqoEGDIJPJir1GTMw9XLx4AQAQFPQ2nJycirSRy+X48MP/AtDeVYiICNdR\nz0C4ubkVes3W1g4tW7YSv/6//3ujyHleXu3F40eP/r0TcujQIWRnZwMAPv/8C9ja2hY5t27duvjg\ngw8BAImJiTh58tdia/P371/s34GdnZ14t+bYsWNFpjynpaWJd1iGDh1W7LWlxBBCRESScHV1Q7t2\nXgCKzpLJy8vD8ePHAZQ8juHChQvicfPmLZCdnVXsn4YN3WBvbw8AuHTpUrHXateuXbGvOztrg429\nvX2RkAJAvFMCoNBdlgsXtNOPGzRogLZt2+r8DH5+/SCXy4t8noJatmyp8/xhw4YD0Aas56c8Hz16\nFGq1GjY2NvDz89N5DakYvWy7RqPB5cuXcfnyZURHRyM+Ph7p6elQKpWwtraGvb09GjVqhGbNmsHb\n2xtt2rQxZd1ERFQFDBgwEH/+eQURERFQqZRQKKwAAJGRkUhJeYImTZqiVatWUKmKX9QsNvYf8Xjc\nuDF69ZmYmFDs646OjsW+LpNp/71eMGwUZGFR/L/n88eHuLu7l1iPlZUVXnihEf76677BtQFA167d\n4OLigqSkJBw+fAjdu/87iyj/UUzfvn7F3omRmsEh5ObNm9i1axfCwsKQkZFRYtuLFy+Kx05OThgy\nZAhGjx6NZs2aGV4pERFVOQMGDMDy5UuRkZGB338/i969ewP4d1ZMSQNSAeDp0yyD+9R1Tv7YClN5\n+vQpAOj1yz+/7/zHN8+zsqqh81xLS0sMGTIUW7Z8h/DwE5g9ew6srKwQFxeHK1cuA6icj2IAA0LI\nxYsXsWrVKjFY6JoKpMuTJ0/w/fffY/v27ejXrx+mTp2K5s2bG1YtERFVKS4uLujQoSMuXryAY8eO\nonfv3lCplOK4jcGDB5d4vrW1tXj8xx+XUaOG7l/WFS0/fOgKFgVlZ2uDkbFBaNiw4diy5TtkZmbi\nzJnf4OvbF4cPH4IgCHBxcUHXrl2Num55KzWEPHr0CPPnz0dERAQAbfiQyWRo06YN2rdvjxYtWqB5\n8+ZwdnZGrVq1YGtrC6VSiczMTDx8+BAPHjzA9evXERUVhZiYGAiCgOPHjyMsLAz+/v6YNWsW6tev\nX+4flIiIKqcBAwbi4sULOHnyV6hUSpw5cwYZGRlo08YTjRq9WOK5+dNjASA+Ph5NmzbV2Tb/91dF\ncXV1w+3btxETE1Niu9zcXMTFxQEAGjRwNaovDw8PtGrVCrdu3UJERDh8ffsiPFwb5AYNGgxLS91r\nrEipxBCyZ88eLFu2DFlZ2oTWtm1bjBkzBr6+vnB2dtZ5npWVFWrWrIkGDRqgY8eOGDVqFAAgISEB\nhw8fxs8//4zo6GgcPXoUZ8+exRdffFHpFlAhIqKK4e/vj8WLFyEzMxNnz57DkSPatUFKuwsCQFys\nC9Cuvtq06ZRi2z148AABASPh4uKCV18NRGDgRNMUX4KOHTsiIiIcCQkJuHbtms7BqeHh4eKqse3b\nv2R0f8OGDcetW7dw+vRpPH78GDdv3gBQeR/FACXMjvnPf/6DuXPnIisrC3379kVoaCh++OEHjB49\nusQAUpIGDRpg8uTJOHDgALZs2YKePXsiIyMDH330EWbMmGH0hyAiIvPl5OQEb+8uAIDDhw/i5Mlf\nYWFhgQEDBpZ6rqenJ1q10k6h/e67zbh//36RNmq1GkuXLsazZ88QGxsLT0/dM1VMadiw4eLjooUL\nFxT7WObJkycIDtautOrk5Iw+ffoY3d+gQYMhl8uRkpKCNWtWQxAEeHg0L3FmjdR0hpCwsDC0adMG\nu3btwrp169C6dWuTdtytWzds2rQJO3bsQLt27XDs2DGTXp+IiMxHfuA4fPgwsrOz0bFjJ70X1vr8\n89mQy+XIzMxEYOAEbN++HXFxcUhJSUFU1Hm8/fYU/PbbbwCAwYOHoH379qVc0TQcHR0xY8ZMAMCN\nG9fx6qsTEB5+Ak+ePEFSUhIOHPgF48ePRUJCAmQyGRYuXFimwbHOzs7iomw///wTgMq3TPvzdD6O\nWbBgAQICAsr9+VmnTp2wZ8+eUjf/ISKiqsvPzw8LFswTH0vo8ygmn5eXF1atWoOPP/4vMjIysHTp\nYixdurhIuz59+mDevPkmq1kfgYETkZWVhXXr1iI6+i6mT3+vSBs7OzvMnTsfL7/sU+b+hg0bhtOn\nT0EQhEq5TPvzdIaQ0aNHV2Qd4hK0RERU/Tg4OKB79x44ffoU5HI5+vXrZ9D5Pj4+OHz4KHbt2onT\np08jNvYf5OTkwMHBAZ6ebTFixCsGX9NUgoLeRt++fbFz5w6cP38ejx8/hpWVFdzc3NC7dx8EBIxG\nvXr1TNJXnz6+sLe3R0ZGBry9u5jsuuVFJhg615bKJCkpU+oSys0bSyKkLoHK4LtZvlKXUKHUahXs\n7W1gZWUldSlUCoXCUudiZVSYSqWEj8/LyMjIwKJFizF8+HCTXFepVCIjIwdyucLgc11caul8r0zL\ntl+8eBFffPEF7t69W+S9p0+fwtvbGzNnzsQff/xRlm6IiIhIDydPnkRGRgbs7Owku/NjCKNCiFKp\nxMyZMzFx4kTs27cPt27dKtImLi4OGRkZOHr0KAIDA7Fw4cIyF0tERETFy83NxXffbQagHYBbGZdp\nf55Re8fMnDkTERER4qqp//zzT5E2ubm5qFevHh49egQA2LlzJ2QyGT777LMylEtERET5Hjx4gF9+\n2Y+aNWvi2LFjuHHjOhQKBSZNmiR1aXoxOIScPHkS4eHhkMlkqFOnDmbNmgV/f/8i7by8vHDq1ClE\nRkZi7ty5ePDgAXbs2IGhQ4fq3KmQiIiI9CcIAr799ptCr73zzrulrjRbWRj8OCY0NBSAdjfBffv2\nYciQISUO7OratSu2bNkizn3etWuXkaUSERFRQfXr10fTpk2hUCjwwgsv4JNPPsWUKUFSl6U3g++E\nXL16FTKZDGPHjtV7z5cGDRpgzJgx2LZtW6GddYmIiMh4NjY2+OWXg1KXYTSD74Q8efIEAAxeBjZ/\nWd3Hjx8b2iURERFVQQaHkJo1awIAnj17ZlSHnJNPREREgBEhxNVVu83wuXPnDDov/zGMvo9wiIiI\nqGozOIT06tULgiDg6NGjuHLlil7n3LlzB/v374dMJkPXrl0NLpKIiIiqHoNDyKhRo2BpaQmNRoOg\noCAcOHAAJa38HhYWhsmTJ0OlUsHCwgLjx48vU8FERERUNRg8O+aFF17A9OnT8fXXXyMjIwMfffQR\nli5dig4dOsDNzQ02NjbIyclBQkICLl++jMePH0MQBMhkMrz55ptwd3cvj89BRGQQmUwGjUYjdRlE\nZkGjyYNMJjP5dY1aMXXKlClITU3Ftm3boNFokJycjLCwsGLb5t8lmThxImbOnGl8pUREJmRhYYnc\nXCWsra2lLoWo0svNVcHCwtLk1zV6A7uPP/4Yu3fvhr+/P2xtbSEIQpE/lpaW6NGjB7Zs2YJPP/3U\nlHUTEZWJTCaDSqUu8XEyEWlvJqhU6spzJySfl5cXVq9eDaVSibt37+LJkydITU2FjY0NnJ2d0aZN\nG3GlVCKiysbCQoHU1DQ4OtYulx+wROZOEASkpKTBwkJRLtcvUwjJZ2VlBU9PT1NcioiowlhYWEIQ\nLJCcnAq53AIKhQIKhZyBpJIRBEuoVHlSl1Ft5N/5UKlUUKs1kMtrlNv3hElCSEHPnj3jM1YiMhsy\nmQwKhfaeCRUeAAAgAElEQVRnllKpQW5uLh/RVDLOzjWRkZEjdRnVhkwmg0xmAQsLKyjK5waIqEwh\nRK1W48CBAwgPD8eff/6J1NRUaDQa3Lx5EwAQEhKCCxcu4K233jJ4mXcioopmYWGBMgyVo3JiZWUF\nubycfxuSJIwOIdeuXcPMmTMRHx8vvpY/FTdfTEwMDh06hCNHjmDq1KmYOnVq2aolIiKiKsOoEHLl\nyhW8/vrrUCqV4m1LuVwOtVpdqN3Dhw8BABqNBmvXroVcLkdQkPlsMUxERETlx+D7jrm5uZg+fTpy\nc3NhYWGBwMBAHDp0CCtXrizSdvbs2ZgwYQJkMhkEQcCaNWvw4MEDU9RNREREZs7gELJnzx48evQI\nMpkMS5cuxeeff65zFdR69eph9uzZWLBgAQAgLy8PISEhZauYiIiIqgSDQ0h4eDgAoFu3bhgyZIhe\n5wQEBKB79+4QBAHnz583tEsiIiKqggwOIffu3YNMJkPfvn0NOq93794AgH/++cfQLomIiKgKMjiE\npKenAwDq1Klj0HkuLi4AAKVSaWiXREREVAUZHEIcHBwAAMnJyQadl5CQUOh8IiIiqt4MDiFNmzYF\nAJw6dcqg8w4dOgSZTKZzECsRERFVLwaHEF9fXwiCgN9++w0nT57U65zNmzfjxo0bAIBevXoZ2iUR\nERFVQQaHkLFjx8LZ2RkAMH36dOzYsQPZ2dnFto2Pj8cXX3yBr776CgBQq1YtjBs3rgzlEhERUVUh\nE4zYqencuXN46623kJen3dXQ0tISdnZ2SE9Ph0wmQ4cOHfDo0SNxSXdBEGBhYYGVK1fC39/ftJ/A\nzCQlZUpdQrl5Y0mE1CVQGXw3y1fqEoiK5eJSq0r/7KzqXFxq6XzPqJ2aunXrhg0bNqB27doQBAFq\ntRoZGRnivjGXLl1CfHw8BEGAIAiwtrbG4sWLq30AISIion8ZvV1kr169cOTIEUybNg1NmjQRA0fB\nP/Xq1UNgYCAOHz6M4cOHm7JuIiIiMnNG76ILALVr18a0adMwbdo0pKam4tGjR8jMzIS1tTVcXFxQ\nv359U9VJREREVUyZQkhBjo6OcHR0NNXliIiIqIozWQh5XmxsLG7fvg07Ozu0bdsWtWrpHphCRERE\n1Y/RISQ9PR0//vgjFAoFJk6cKL6uVqsxe/Zs/Pzzz8ifeGNra4ugoCBMmTKl7BUTERFRlWDUwNSL\nFy+iX79+WL58OY4fP17ovRUrViA0NBQajUYcoJqVlYXg4GAEBwebpGgiIiIyfwaHkKdPn2Lq1KnI\nyMiAIAiIi4sT30tJScH27dshk8kgk8ng6+uLUaNGoVatWhAEAZs3b0Z0dLRJPwARERGZJ4NDyL59\n+8RFyQYPHoytW7eK74WFhUGtVgMAxowZg/Xr12PRokUICQmBtbU18vLyEBoaarLiiYiIyHwZHEJO\nnz4NAGjdujVWrFiBF198UXzv119/FY8DAwPFY3d3d4wYMQKCIODs2bNlqZeIiIiqCINDSHR0NGQy\nGYYOHVrodZVKhfPnz0Mmk6F+/frw8PAo9H6rVq0AAImJiWUol4iIiKoKg0NIWloaABRZiOzKlSvI\nyckBAHTt2rXIeflTdLOysgwukoiIiKoeg0OIQqEAAOTm5hZ6/cyZM+JxcSHk4cOHAAA7OztDuyQi\nIqIqyOAQ0rBhQwDArVu3Cr2ePx5EJpOhV69eRc4LCwsDADRu3NjQLomIiKgKMjiEeHt7QxAE7Nu3\nD9euXQMA/PDDD7h79y5kMhk6dOgAJyenQuds3LgRf/75J2QyWbF3SYiIiKj6MXjF1PHjx2P37t3I\nysrCmDFj4OzsjCdPnojvT5gwQTw+cOAANm/ejDt37gAAatSogbFjx5qgbCIiIjJ3Bt8JcXd3x8cf\nfwwAEAQBycnJ4vLs/v7+GDRokNj23r17uH37NgRBgEwmw9y5c+Hq6mqi0omIiMicGbV3zGuvvQYP\nDw9s27YNf/31FxwdHTFkyJBCd0EAoEmTJgCAtm3b4qOPPkLnzp3LXjERERFVCUZvYNetWzd069at\nxDY+Pj4ICwvDCy+8YGw3REREVEUZHUL04ejoCEdHx/LsgoiIiMyUzjEhf//9d0XWgX/++adC+yMi\nIiJp6QwhQ4cORXBwMLKzs8u1gJycHKxatarIMvBERERUtekMIU5OTvj222/h7++PkJAQcXdcU8nJ\nycG2bdvQr18/bNy4Ec7Ozia9PhEREVVuOkPIL7/8Aj8/PyQnJ2PevHnw9fXFmjVrkJCQUKYOb9++\njaVLl6J3795YsmQJkpOTMWTIEPzyyy9lui4RERGZF5mQv8iHDocPH8aXX36J5ORkyGQyANodcX18\nfODl5YUWLVqgQYMGOs9/9OgRrl+/jgsXLuDUqVN48OABAO0aI87Ozvj8888xcOBA032iSi4pKVPq\nEsrNG0sipC6ByuC7Wb5Sl0BULBeXWlX6Z2dV5+JSS+d7pc6OGTRoEF5++WVs2rQJ33//PbKzs3Hr\n1q1Ce8fY2trC2dkZNWvWhJ2dHZRKJTIzM5GQkIBnz56J7fLzjpOTEyZPnoxXX30V1tbWZflsRERE\nZKb0mqJbs2ZNzJgxA6+//jr27t2LPXv2iLviAkBWVlaxA1ifv8nSuHFjjB07FuPGjYONjU0ZSyci\nIiJzZtA6IY6OjggKCkJQUBD+/PNPnDp1CpcvX8bdu3cL7R+Tr169emjWrBk6d+6MHj16oG3btiYr\nnIiIiMyb0YuVeXl5wcvLS/w6NzcX6enpUCqVsLa2hr29PaysrExSJBEREVU9JlsxtUaNGqhbt66p\nLkdERERVXLku216ebty4ge3btyMqKgpJSUmwtbVFw4YN0b9/f4wbNw729vZluv7mzZuxbNkyvdtf\nunQJdnZ2ZeqTiIioOjHLELJx40asWrUKGo1GfE2pVCItLQ3Xr1/Hrl27sHr1arRr187oPgrO/iEi\nIiLTM7sQsnPnTgQHBwMAbGxsMHbsWLRt2xYZGRk4dOgQLl68iISEBAQFBWHfvn1wc3Mzqp/bt28D\nAFxdXfHZZ5+V2p5TjYmIiAxjViEkISFBfETi4OCAHTt2oHnz5uL748ePR3BwML755hukpKRgyZIl\nWLNmjcH95Obm4q+//gIAtG3bFn5+fqb5AERERCTSuWx7ZbR161Zx8bPp06cXCiAAIJPJ8P7776NT\np04AgOPHjyM6Otrgfu7evSvuldOyZcsyVk1ERETFMZsQIggCDh06BED76CMgIEBn20mTJonHBw8e\nNLiv/EcxAEMIERFReTGbEHLv3j0kJSUBADp16oQaNWrobNulSxdYWGg/2qlTpwzuq+CgVIYQIiKi\n8mE2Y0Lu3LkjHrdo0aLEtvb29qhXrx4SEhIQHR0NtVoNuVz/j5ofQuzt7eHq6goA+PvvvxEbGwtL\nS0u4urrixRdfNOJTEBERUT6zCSHx8fHiccOGDUtt7+rqioSEBKjVaiQmJup1DqB97JMfeNzd3bFt\n2zZs374dsbGxhdo1bNgQb775JsaOHSvedSEiIiL9mc1vz4J70zg6Opba3sHBQTxOS0vTu5/Y2Fhk\nZWUBAC5fvowvv/yySAABgLi4OMydOxdBQUHFbt5HREREJSvznZDY2Fj8+uuv+PPPP5GSkoKsrCzs\n3bsXAHDmzBnEx8djxIgRJY7h0Ef+rBhAvzU5CvaXk5Ojdz/PL1LWqlUrTJkyBd7e3rC3t0dsbCwO\nHTqEzZs349mzZzh9+jQ++ugjrF27Vu8+iIiIqAwhJDMzE/Pnz8fhw4fFlUsFQYBMJhPbnDt3Dt99\n9x02bNiAxYsXo1u3bkYXqlKpxGOFQlFq+4Kb5+VPt9VHfHw8LC0tkZeXh4EDB2L58uWF+nN3d8d7\n770HHx8fvPbaa3j27BnCwsJw4sQJvdYTcXS0hVxuqXc9RBXFxaWW1CUQ6cT/Pqsmo0JIcnIyJkyY\ngNjYWAiCoLPdw4cPIQgCEhMT8dZbb2H9+vV4+eWXjSrUxsZGPC4YSHRRKpXisT6hJd8bb7yB1157\nDQkJCahXr57Oc728vDB16lSsWLECALBr1y69QkhqKh/dUOWUlJQpdQlExXJxqcX/Ps1YSQHSqDEh\n//nPf/DPP/9AEAS0atUKc+bMwfvvv1+k3YgRI8SZLGq1Gh9//DHS09ON6RK2trbicW5ubqntC7Yp\nGGD0IZfL8cILLxS6m1KcV155RTy+ePFiob1siIiIqGQGh5Djx4/j8uXLkMlkmDhxIkJDQzF+/Hg0\nbdq0SFsfHx/89NNPGDlyJADtANF9+/YZVWjBXXH1GWhaMOw4Ozsb1WdpXFxcULt2bQDa0GPIAFgi\nIqLqzuAQkr8Cqbu7Oz799NNCY0CK7cDCAgsXLkSTJk0AABEREUaUiUIhJyEhodT2Dx8+BKAdG+Li\n4mJUn/ow5FEPERER/cvgEHL16lXIZDIMHTq01AAidmJhgVdeeQWCICAmJsbgIgEU2iem4MJlxUlP\nT8ejR48AAB4eHrC01G8gqFqtxu7du7F27Vpxo7yS5ObmIjU1FYA27BScFkxEREQlM3hgakpKCgCg\nUaNGBp2Xv1jY06dPDe1S7M/NzQ3x8fH4448/oFKpdN6FiIyMFMdndOnSRe8+5HI5Vq5cKT5WGTdu\nXImfMzIyUpx50759e73DDhERERlxJyR/kKcha28A2im9AGBnZ2dol6KBAwcCADIyMhAaGqqz3dat\nW8XjIUOGGNRHjx49xONdu3bpbKdWq7Fu3Trx6/xxL0RERKQfg0NI/l4qFy9eNOi806dPAwDc3NwM\n7VIUGBgozpJZunQprl69WqTNihUrcOnSJQBAz5490aZNG4P6eP3118XHTNu3b8exY8eKtFEqlfj0\n00/x559/AtAuaGZo2CEiIqruDH4c06NHD9y6dQuHDh3ClClT0Lhx41LPOXfuHCIiIiCTydC1a1dj\n6gQANGjQANOnT8fixYuRlZWFCRMmICAgAB07dkRWVhYOHjyICxcuAABq1aqFOXPmFLlGaGgoPvnk\nEwDaQPT8QFkvLy+89dZb+Pbbb6FWqzF9+nT4+vqiT58+sLOzw19//YWffvpJXMrd2dkZX3/9NQeo\nEhERGcjgEDJhwgR8//33UCqVeOutt7BmzZoSt7s/cOAA5s2bB0EQIJfLMW7cuDIVPGnSJGRkZGDD\nhg1QqVTYvXs3du/eXahNnTp1sH79eoPHreT74IMPUKNGDaxfvx55eXkIDw9HeHh4kXYtWrRAcHBw\nsdOTiYiIqGQGhxBXV1fMmDEDy5YtQ1xcHEaOHIm2bdsWuhOwatUqPHr0CFFRUYiPjxeXc588ebLR\nwaCg9957D76+vti5cyeioqKQlJQES0tLvPjii/D19cVrr70mrt9hrGnTpmHQoEEICQnBuXPnEB8f\nD6VSCWdnZ7Rq1QoDBgzA0KFDORiViIjISDKhpHXXS7Bq1Sps3LixyH4xz8u//OjRo7FgwQLjqqxC\nqvLSw28sMW4NGKocvpvlK3UJRMXisu3mraRl243ewG769Ono0qUL1q1bJ47DKE7z5s3xzjvviDNb\niIiIiIAyhBAA6Nq1K7p27Yrk5GRcunQJCQkJyMzMhI2NDerUqYP27dvjxRdfNFWtREREVIWUKYTk\nq1OnDvz9/U1xKSIiIqomjNpFl4iIiKisynQnRKPR4O+//0ZGRgby8vL0Pq9Dhw5l6ZaIiIiqAKNC\nSEpKCpYvX46jR4/i2bNnBp0rk8lw8+ZNY7olIiKiKsTgEJKamooxY8aI638QERERGcPgEPLtt98i\nLi4OgHYzu+7du8PNzQ02NjYlrhdCREREVJDBISR/r5U6deogJCQEDRs2NHlRREREVPUZPDsmISEB\nMpkMEydOZAAhIiIioxkcQmxtbQGAi5ARERFRmRgcQjw8PABo74gQERERGcvgEDJq1CgIgoDQ0FCD\n1gYhIiIiKsjgEDJixAj06NED0dHR+PDDD5GVlVUedREREVEVZ9RiZWvWrMGMGTNw9OhRnDlzBt27\nd0fjxo1hY2Oj1/lvv/22Md0SERFRFWJUCLl58yb++ecfCIKAzMxMHD9+3KDzGUKIiIjI4BASExOD\nKVOmICcnBzKZDIIgGLRyKhc0IyIiIsCIELJ582ZkZ2cDAOzt7TFo0CA0atQItWrVMnlxREREVHUZ\nHELOnz8PmUyGRo0aYe/evXBwcCiPuoiIiKiKM3h2THJyMgBg7NixDCBERERkNINDiL29PQCgXr16\nJi+GiIiIqg+DQ0jr1q0BAHfv3jV5MURERFR9GBxCxo0bB0EQsHfvXqSkpJRHTURERFQNGBxC+vTp\ng8GDByM1NRWTJk3ClStXyqMuIiIiquIMnh0THh4Of39/XL9+HXfv3sX48ePRsGFDuLu7w9HREXJ5\nyZeUyWSYP3++0QUTERFR1WBwCJk6daq44Fj+YmVxcXGIi4vT+xoMIURERGTUsu3Pr5DKFVOJiIjI\nUAaHkC1btpRHHURERFTNGBxCunXrVh51EBERUTVj8OwYIiIiIlNgCCEiIiJJ6Hwcs3HjRvH47bff\nLvZ1YxW8HhEREVVPMkHH1JaWLVuKM1lu3bpV7OvGKni96iYpKVPqEsrNG0sipC6ByuC7Wb5Sl0BU\nLBeXWlX6Z2dV5+JSS+d7JQ5MFQSh2MBhyJTc53GKLhEREQElhJAFCxYY9DoRERGRIXSGkNGjRxv0\nOhEREZEhODuGiIiIJKEzhPj6+sLPzw9nz56tyHqIiIiomtD5OObhw4eQyWTIycmpyHqIiIiomuDj\nGCIiIpIEQwgRERFJgiGEiIiIJMEQQkRERJJgCCEiIiJJlLhsOwBERkYiM9O0a/aPGDHCpNcjIiIi\n81NqCNmxY4dJO5TJZAwhREREVHoIKctmdURERES6lBpCunTpAldX14qohYiIiKqRUkPIa6+9hr59\n+1ZELURERFSNcHYMERERSYIhhIiIiCTBEEJERESSYAghIiIiSTCEEBERkSRKnR1DRESV39SIj6Qu\ngYy0zneZ1CVIRmcI+f777wEAHh4eFVYMERERVR86Q4i3t3dF1kFERGWQEzVA6hLIWL5SFyAdjgkh\nIiIiSTCEEBERkSQYQoiIiEgSDCFEREQkCYYQIiIikgRDCBEREUmCIYSIiIgkwRBCREREkmAIISIi\nIkkwhBAREZEkGEKIiIhIEgwhREREJAmGECIiIpIEQwgRERFJgiGEiIiIJMEQQkRERJJgCCEiIiJJ\nMIQQERGRJBhCiIiISBIMIURERCQJhhAiIiKSBEMIERERSYIhhIiIiCTBEEJERESSYAghIiIiSTCE\nEBERkSQYQoiIiEgSDCFEREQkCYYQIiIikgRDCBEREUmCIYSIiIgkwRBCREREkmAIISIiIkkwhBAR\nEZEkGEKIiIhIEgwhREREJAmGECIiIpIEQwgRERFJgiGEiIiIJMEQQkRERJJgCCEiIiJJMIQQERGR\nJBhCiIiISBIMIURERCQJhhAiIiKSBEMIERERSYIhhIiIiCTBEEJERESSYAghIiIiSTCEEBERkSQY\nQoiIiEgSDCFEREQkCYYQIiIikgRDCBEREUmCIYSIiIgkwRBCREREkmAIISIiIkkwhBAREZEkGEKI\niIhIEgwhREREJAmGECIiIpKEXOoCjHXjxg1s374dUVFRSEpKgq2tLRo2bIj+/ftj3LhxsLe3L3Mf\neXl52L9/P/bv34/bt28jKysLzs7OaN26NUaNGgU/Pz8TfBIiIqLqySxDyMaNG7Fq1SpoNBrxNaVS\nibS0NFy/fh27du3C6tWr0a5dO6P7SE1NxTvvvIPLly8Xej0xMRGJiYmIiIhAv3798NVXX8Ha2tro\nfoiIiKorswshO3fuRHBwMADAxsYGY8eORdu2bZGRkYFDhw7h4sWLSEhIQFBQEPbt2wc3NzeD+1Cp\nVIUCSLNmzRAQEIC6desiJiYGe/fuRVJSEsLCwjBr1iysXLnSpJ+RiIioOjCrEJKQkIBly5YBABwc\nHLBjxw40b95cfH/8+PEIDg7GN998g5SUFCxZsgRr1qwxuJ/t27eLAaRPnz5YvXo1rKysxPcDAwMx\nadIk3LlzB0eOHMGwYcPg6+tbxk9HRERUvZjVwNStW7fi2bNnAIDp06cXCiAAIJPJ8P7776NTp04A\ngOPHjyM6OtqgPlQqFTZv3gwAsLW1xaJFiwoFEABwcnLCqlWrYGlpCQBYv369UZ+HiIioOjObECII\nAg4dOgQAsLa2RkBAgM62kyZNEo8PHjxoUD9nz55FcnIyAGDAgAFwdnYutl2TJk3g4+MDALh27Rr+\n/vtvg/ohIiKq7swmhNy7dw9JSUkAgE6dOqFGjRo623bp0gUWFtqPdurUKYP6iYyMFI979uxZYtvu\n3buLxydPnjSoHyIiourObELInTt3xOMWLVqU2Nbe3h716tUDAERHR0OtVuvdz927d/Xup1mzZuLx\nrVu39O6DiIiIzCiExMfHi8cNGzYstb2rqysAQK1WIzExUe9+4uLixOPSZtYUfL9gfURERFQ6swkh\nT548EY8dHR1Lbe/g4CAep6Wl6d1PSkoKAO30Xxsbm3Lpg4iIiMwohOTPigGg1+JgBceM5OTk6N1P\nftuSxpwU10d2drbefRAREZEZrROiUqnEY4VCUWr7gtNqDRkTkt/W0D7y8vL0ur6LSy29azE3B1YM\nl7oEomqL339kjszmTkjBRyMFA4kuSqVSPNYnUDzfT3n2QURERGYUQmxtbcXj3NzcUtsXbFPa2I7i\n+ikYMPTpg/vHEBERGcZsQkjBXXH1GQSanp4uHutacKykfnJyckoNO8b2QURERGYUQpo2bSoeJyQk\nlNr+4cOHALTjNlxcXAzuRxCEUvspOC3XmI3yiIiIqjOzCSEF94kpuHBZcdLT0/Ho0SMAgIeHh7jH\niz48PDzE44ILlxWn4PstW7bUuw8iIiIyoxDSqFEj8W7DH3/8UeLA0cjISGg0GgDaJdwN0bVrV/H4\n3LlzJbYt+L6h/RAREVV3ZjNFFwAGDhyITZs2ISMjA6GhoRg7dmyx7bZu3SoeDxkyxKA+vL294eLi\ngqSkJOzfvx//+c9/4OTkVKRdTEwMTp8+DUB7l+b5HX2p4ty6dQsnTpzApUuXcP/+faSnp0OtVqN2\n7dpwcXHBSy+9hB49eqB3794l3hVbs2YN1q5dW2JfMpkMCoUCNWvWhJubGzp06ICBAwfipZdeKrZ9\nXFwc+vbtC0D7yC4iIkLvz1WWc4kqglKpxIkTJ/Drr7/i5s2bSExMxLNnz2BnZwc3Nzd4eXlhyJAh\n4s7mxQkNDcUnn3xSYj8ymQxyuRx2dnaoX78+2rdvDz8/P/Tq1UvnOQW33Sjt7rkpzyXDmFUICQwM\nxK5du5CdnY2lS5eiVatWaNeuXaE2K1aswKVLlwBoN6Br06aNQX1YWFhg8uTJWLJkCbKysjBz5kxs\n2LCh0OyclJQUzJgxQ1wbJCgoqIyfjIxx9epVLF26FBcvXiz2/aSkJCQlJeHmzZvYuXMnXnzxRcyc\nORMDBw40uk9BEKBUKpGSkoKUlBRcu3YN27Ztw6BBg7BkyRK9FrkjMncajQa7d+/G+vXrxV3HC0pP\nT0d6ejpu3ryJ3bt3w9vbGwsWLEDjxo2N6k8QBKhUKqSlpSEtLQ23b99GSEgIvL29sWbNGtSuXbuM\nn4ikYlYhpEGDBpg+fToWL16MrKwsTJgwAQEBAejYsSOysrJw8OBBXLhwAQBQq1YtzJkzp8g1CqZu\nXf+6nDhxIg4cOIAbN24gMjISw4YNw5gxY9CwYUPcv38fISEh4o6+ffr0weDBg8vxU1NxNm3ahBUr\nVoiP3aytrdGlSxd06tQJderUgbW1tRgSTp06hdTUVPz999+YMWMGYmJiMG3atBKvP2jQIJ3/vyqV\nSqSlpeHcuXMICwuDIAg4fPgw1Go11qxZY/LPSlSZPH36FNOnT8eZM2fE19q0aYNevXqhcePGsLGx\nQWpqKq5cuYLjx48jOzsbUVFRGDNmDDZu3IgOHTrovHaXLl3w2muvFfueSqVCZmYmLl26hIMHD0Kl\nUiEqKgpvvvkm9uzZY9DYP6o8zCqEAMCkSZOQkZGBDRs2QKVSYffu3di9e3ehNnXq1MH69evRqFEj\no/qQy+XYtGkTgoKCcPXqVcTGxmLFihVF2vn4+ODrr7+GTCYzqh8yzv/+9z989dVXALS3aQMDA/Hu\nu+8W+9gM0E633rx5M9atWweNRoM1a9agefPm8Pf319lH06ZN4efnV2IdEyZMwIkTJ/Dee+8hLy8P\nx48fx6lTp+Dj42P8hyOqxJRKJd5++23xH3tubm5YtGgRunXrVqTt+PHj8eGHH2LWrFk4c+YM0tPT\n8e677+LHH3/UOZvQ1dW11O+7MWPGYPz48Zg0aRKys7Nx7do1hISE4NVXXy37B6QKZzYDUwt67733\n8MMPP2DkyJFo2LAhatSoAVtbW7Rq1QpTp07FoUOH4OXlVaY+nJycEBISgkWLFqF79+5wcnKCXC6H\no6MjevXqheDgYHz77beFHtNQ+bt06RK+/vprANoAsnz5cnz++ec6AwigXaxu2rRpmDdvnvja/Pnz\n9VqQrjR+fn4YMWKE+PW+ffvKfE2iymrNmjViAGncuDH27dtXbADJ5+Ligo0bN4pjplJTU7F48eIy\n1+Hl5YU333xT/PrHH38s8zVJGmZ3JySfp6enUf8xjxw5EiNHjtSrraWlJQICAhAQEGBwP1Q+Fi5c\nKD6CCQoKwtChQ/U+d8yYMfjll19w4cIFJCUlITw8vEzjQ/INGTJE/CF49erVMl+PqDKKi4vDli1b\nAGjvFq9atarE8J9PoVBg/vz5GD58ODQaDcLCwnD//v1Caz8ZY8iQIVi9ejUA7eB0lUrF7TPMkNmG\nEKp+IiMjcePGDQDaR25vv/22wdd49dVXERMTgy5dusDBwcEkddWvX188fvLkiUmuSVTZ7Ny5U1wa\noXGTaisAAAd3SURBVH///gatjdS8eXP07NkTCQkJ6NChg157c5WmQYMG4rFGo0Fqairq1q1b5utS\nxWIIIbPxyy+/iMeDBg0yaE+gfP3798eAAQNMOo4nMzNTPC64vQBRVRIWFiYe9+/f3+Dzv/nmG1hY\nmG4EQEZGRqGv+b1nnhhCyGwUHI3fp08fo65hyh+C+X777TfxuG3btia/PpHUHj16hNjYWADasVid\nO3c2+Bqm/t4r+PPAw8ODm4iaKbMcmErVT0pKirgUP4Ai68NIJSYmptDieMOHD5euGKJycv/+ffHY\nxcVFr7Eg5Sk5OVkcDwLw+86c8U4ImYWCAcTa2ho1a9aUpA5BEJCVlYUHDx7g5MmT2LJlC54+fQoA\n6Ny5s0kGuhJVNqmpqeKxFAFEEARkZ2cjLi4OZ8+exebNm8W1mpo0aYLAwMAKr4lMgyGEzEJWVpZ4\nrM+A0okTJyIqKqrUdrqWZF67dm2pS7gX1K5dO6xatYprxlCVVHA6uzFjsfT1008/4aefftK7fePG\njbFx48ZyrYnKF0MImYWCy6GbYmS9KcjlcrRs2RKjRo1CQEAArKyspC6JqFwUXA8pPT1dwkq0Y1Ka\nNWuG4cOHY/z48ZLdFSXTYAghs+Di4iIep6WlQalUlvhLf/r06UhLSyv2valTp5ban65l2y0sLGBr\nawsHBwc0adKk1MFwcvm/32KCIJTab0H566EA4JLUJKl69eqJxwUfzZiarmXbZTIZbG1tUatWLTRu\n3Fiv4GFpaSnu7yUIgt53KfPPyb8GlS+GEDIL9evXh4ODA9LT06HRaHDv3j20bt1aZ/uSdu3Uhz7L\ntuujLHdwsrOzxWOO/Ccpubu7w8LCAhqNBmlpaXjy5AmcnZ0NuoZarYaFhUWJs2T0WbZdXzVq1BC/\nh1Qqld53KnNycgpdg8oXZ8eQ2ejatat4XHBabGXm4OAg3g3RdWdGl4LtpZ6NQNVbzZo1xdAvCAJ+\n//13g68RFhaGrl274t1330VoaKipSyyi4PeMId97Be/0GBq0yHAMIWQ2hg0bJh7v3bu30owNKYmF\nhYW4WZdKpSo0y6c0MTEx4rGxmzESmUrBBcpOnDhh8PnHjh1Deno6wsPDK2R7g4LfM/lrnOij4HRk\nft+VP4YQMhu+vr5wd3cHoN3H4n//+5/EFemn4JomkZGRep939uzZYq/x/9q7l5BEuzAO4P900ULb\nSBbESEJYRLVIutAiQ8Qgohu0icpy46IbFCSIUIkURdAiaRNu3IYFLSK6IARRWItuG6HeQErCCiHI\nRVHNtwhe6humnJnynZj/b+XtwLPwnPfhnPOcQySFpqYmcXlibW0NoVAo4baCIGB1dVV8n+j9XX/i\nZZ8JBoMJt3s5y8N+9/mYhNCXIZPJ4HK5xDVlj8eDxcXFhNs/PDxgbGzss8L7qerqavH1zMxMQrf3\nCoKAjY0NAM8XgP3uCbFEH0WtVqO9vR3A86bp/v5+xGKxd9vF43EMDg6KGz6NRmNSHu4v+53P50so\n1lgs9mpM+Z3j6enXMAmhL6W0tBQOhwPA80Bot9vhdDrfnG59fHzE8vIy6urq4PP5xM9flh1+JpPJ\nBJ1OBwAIh8Ow2WxvDoiCIKC7u1tcbmptbUV6enpSYiV6S19fH/Ly8gA8L1s0Nze/mrH7P0EQYLFY\nxIsnVSoVXC5XUmItKChAZWUlgOc9IVar9c1xIhqNoqurS9w/YjabkZ+fn5RY/2WsjqEvx2KxQKFQ\nwOVy4e7uDn6/H36/H8XFxSgvL0dWVhbS0tJweXmJ4+NjBAKBHx76JpMJQ0NDSYlXLpdjamoKbW1t\nuLm5wfb2NoxGI8xmM4qKiqBWq8X9Iru7u9jc3BTLc8vKyjAwMJCUOInek5qaCq/Xi46ODpyeniIS\nicBqtaKgoABGoxFarRZyuRzRaBTBYBAbGxvif1mlUmF2dvZVue9nGx0dRUtLCyKRCEKhEGpqalBV\nVYWSkhJkZGTg6ekJ19fX2NvbQyAQEBN/nU4Ht9udtDj/ZSnff/XwAqK/xNnZGSYnJ7G+vv6qtv9n\nZDIZDAYDOjs7UVFR8cP3Ho9HPCW1p6cHvb29HxqvIAhwOBw4ODh497dyuRwtLS2w2+0sE6S/zu3t\nLSYmJjA/P59Q3zMYDBgZGRE3ab+0sLAgzm42NTVhfHz8Q2ONRqNwOp0JV9TV1tZieHg4oZOZ6c9x\nJoS+LI1Gg+npaVxcXGB1dRXBYBAnJye4urrC/f090tLSoFKpkJubi7KyMlRWVkKj0UgWb05ODubm\n5rC1tYWVlRUcHR3h/Pwc8XgcKSkp4gFopaWlaGxsRHZ2tmSxEr1FqVTC7XbDZrNheXkZOzs7EARB\nPEhQqVTi27dv0Ov1aGhoQGFhoWSxZmZmwuv14vDwEEtLS9jf30c4HBbvfFIoFNBqtdDr9aivr+cS\nTJJxJoSIiIgkwY2pREREJAkmIURERCQJJiFEREQkCSYhREREJAkmIURERCQJJiFEREQkCSYhRERE\nJAkmIURERCQJJiFEREQkCSYhREREJAkmIURERCQJJiFEREQkif8AfxuE/nQVH3AAAAAASUVORK5C\nYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11eef6e10>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "\n",
    "sns.set_style(\"darkgrid\")\n",
    "\n",
    "A = [[1.0011, 0.0052], [0.2582, 0.0045]]\n",
    "df = pd.DataFrame(A, columns = ['Network', 'Memory'])\n",
    "ax = df.plot.bar(stacked=True)\n",
    "fig.set_size_inches(8, 6)\n",
    "sns.set_context(rc={\"font.size\":32})   \n",
    "ax.set_ylabel('Time (sec)',size=32)\n",
    "ax.tick_params(axis='both', which='major', labelsize=32)\n",
    "ax.yaxis.get_major_formatter().set_powerlimits((0, 1))\n",
    "ax.yaxis.offsetText.set_fontsize(32)\n",
    "ax.set_xlabel(' ')\n",
    "ax.set_xticklabels(['GPU','CPU'], fontsize=32, rotation=0)\n",
    "legend = plt.legend(fontsize=28,loc='best',frameon=True)\n",
    "frame = legend.get_frame()\n",
    "frame.set_facecolor('white')\n",
    "\n",
    "plt.show()\n",
    "fig = ax.get_figure()\n",
    "fig.savefig('HeteroFFT.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Plots/.ipynb_checkpoints/HeteroFMM-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAhEAAAF3CAYAAAAb2xnIAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nRERERmESQUREREb5H66N/ZeMmZr7AAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1184969d0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "\n",
    "sns.set_style(\"darkgrid\")\n",
    "A = [[0.0060, 0.0024], [0.0015, 0.0021]]\n",
    "df = pd.DataFrame(A, columns = ['Network', 'Memory'])\n",
    "ax = df.plot.bar(stacked=True)\n",
    "fig.set_size_inches(8, 6)\n",
    "sns.set_context(rc={\"font.size\":32})   \n",
    "#ax.set_ylabel('Time (sec)',size=32)\n",
    "ax.tick_params(axis='both', which='major', labelsize=32)\n",
    "ax.yaxis.get_major_formatter().set_powerlimits((0, 1))\n",
    "ax.yaxis.offsetText.set_fontsize(32)\n",
    "ax.set_xlabel(' ')\n",
    "ax.set_xticklabels(['GPU','CPU'], fontsize=32, rotation=0)\n",
    "legend = plt.legend(fontsize=28,loc='best',frameon=True)\n",
    "frame = legend.get_frame()\n",
    "frame.set_facecolor('white')\n",
    "\n",
    "plt.show()\n",
    "fig = ax.get_figure()\n",
    "fig.savefig('HeteroFMM.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Plots/.ipynb_checkpoints/HeteroMG-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAgAAAAF3CAYAAADTt/MeAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11c4aa990>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "\n",
    "sns.set_style(\"darkgrid\")\n",
    "A = [[0.0020, 0.0142], [0.0005, 0.0049]]\n",
    "df = pd.DataFrame(A, columns = ['Network', 'Memory'])\n",
    "ax = df.plot.bar(stacked=True)\n",
    "fig.set_size_inches(8, 6)\n",
    "sns.set_context(rc={\"font.size\":32})   \n",
    "#ax.set_ylabel('Time (sec)',size=32)\n",
    "ax.tick_params(axis='both', which='major', labelsize=32)\n",
    "ax.yaxis.get_major_formatter().set_powerlimits((0, 1))\n",
    "ax.yaxis.offsetText.set_fontsize(32)\n",
    "ax.set_xlabel(' ')\n",
    "ax.set_xticklabels(['GPU','CPU'], fontsize=32, rotation=0)\n",
    "legend = plt.legend(fontsize=28,loc='best',frameon=True)\n",
    "frame = legend.get_frame()\n",
    "frame.set_facecolor('white')\n",
    "\n",
    "plt.show()\n",
    "fig = ax.get_figure()\n",
    "fig.savefig('HeteroMG.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Plots/.ipynb_checkpoints/memory-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAeoAAAFvCAYAAACFEIhRAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x111755890>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "from matplotlib.legend_handler import HandlerLine2D\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "fig.set_size_inches(4, 3)\n",
    "AI = [0.125,0.25,0.5,1,2,4,8,16,32,64,128,256,512]\n",
    "axes = plt.gca()\n",
    "axes.set_ylim([1e-1,1e4])\n",
    "ax.set_xscale('log')\n",
    "ax.set_yscale('log')\n",
    "peak = 1699\n",
    "bw = [240,200,20,10]\n",
    "\n",
    "AI_BW = np.multiply(bw[0],AI)\n",
    "perf = np.minimum(AI_BW,peak)\n",
    "line1, = ax.plot(AI, perf,label='HMC') \n",
    "\n",
    "AI_BW = np.multiply(bw[1],AI)\n",
    "perf = np.minimum(AI_BW,peak)\n",
    "ax.plot(AI, perf,label='HBM') \n",
    "\n",
    "AI_BW = np.multiply(bw[2],AI)\n",
    "perf = np.minimum(AI_BW,peak)\n",
    "ax.plot(AI, perf,label='DDR') \n",
    "\n",
    "AI_BW = np.multiply(bw[3],AI)\n",
    "perf = np.minimum(AI_BW,peak)\n",
    "ax.plot(AI, perf,label='NVRAM') \n",
    "\n",
    "AI_BW = np.multiply(bw[0],AI)\n",
    "perf = np.minimum(AI_BW,peak)\n",
    "y_min=0.15;\n",
    "x_value=4.8773;\n",
    "y_value = np.interp(x_value, AI, perf);\n",
    "plt.vlines(x=x_value, ymin=0, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-1.2,y_min,'FFT',rotation=90, fontsize=7,verticalalignment='bottom')\n",
    "\n",
    "x_value=208.7071;\n",
    "y_value = np.interp(x_value, AI, perf);\n",
    "plt.vlines(x=x_value, ymin=0, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-50,y_min,'FMM P2P',rotation=90, fontsize=7,verticalalignment='bottom')\n",
    "\n",
    "x_value=23.5898;\n",
    "y_value = np.interp(x_value, AI, perf);\n",
    "plt.vlines(x=x_value, ymin=0, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-6,y_min,'FMM M2L (Cartesian)',rotation=90, fontsize=7,verticalalignment='bottom')\n",
    "\n",
    "x_value=11.8024;\n",
    "y_value = np.interp(x_value, AI, perf);\n",
    "plt.vlines(x=x_value, ymin=0, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-3,y_min,'FMM M2L (EC+FFT)',rotation=90, fontsize=7,verticalalignment='bottom')\n",
    "\n",
    "x_value=0.1849;\n",
    "y_value = np.interp(x_value, AI, perf);\n",
    "plt.vlines(x=x_value, ymin=0, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-0.05,y_min,'SpMV',rotation=90, fontsize=7,verticalalignment='bottom')\n",
    "\n",
    "x_value=0.3549;\n",
    "y_value = np.interp(x_value, AI, perf);\n",
    "plt.vlines(x=x_value, ymin=0, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-0.09,y_min,'Stencil',rotation=90, fontsize=7,verticalalignment='bottom')\n",
    "\n",
    "sns.set_context(rc={\"font.size\":6})   \n",
    "plt.legend(handler_map={line1: HandlerLine2D(numpoints=4)})\n",
    "ax.set_xticklabels(['1/8','1/4','1/2','1','2','4','8','16','32','64','128','256','512'], fontsize=6)\n",
    "ax.tick_params(axis='both', which='major', labelsize=6)\n",
    "ax.set_xticks(AI)                                                       \n",
    "ax.set_ylabel('Performance (GFLOP/s)',size=8)\n",
    "ax.set_xlabel('Arithmetic Intensity (FLOP/Byte)',size=8)\n",
    "\n",
    "legend = plt.legend(fontsize=8,loc='best',frameon=True)\n",
    "frame = legend.get_frame()\n",
    "frame.set_facecolor('white')\n",
    "sns.set_style(\"darkgrid\")\n",
    "ax.xaxis.grid(False)\n",
    "ax.yaxis.grid(True)\n",
    "plt.show()\n",
    "fig = ax.get_figure()\n",
    "fig.savefig('memory.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Plots/.ipynb_checkpoints/powProject-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAQsAAADMCAYAAABkz4bqAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nCAQ28T/wuRFfU/WIhwAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x112c07d10>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "from matplotlib.legend_handler import HandlerLine2D\n",
    "from math import log, ceil\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "fig.set_size_inches(4, 3)\n",
    "AI = [0.125,0.25,0.5,1,2,4,8,16,32,64,128,256,512]\n",
    "axes = plt.gca()\n",
    "axes.set_ylim([1e-1,1e4])\n",
    "ax.set_xscale('log')\n",
    "ax.set_yscale('log')\n",
    "\n",
    "node=[45,32,22,16,22,8];\n",
    "f_rd=[1,1.09,2.38,3.21,4.17,3.85];\n",
    "v_rd=[1,0.93,0.84,0.75,0.68,0.62];\n",
    "c_rd=[1,0.7,0.33,0.21,0.13,0.08];\n",
    "p_rd=[1,0.66,0.54,0.38,0.25,0.12];\n",
    "p_con=[1,0.71,0.52,0.39,0.29,0.22];\n",
    "\n",
    "fact=[1e-10]*6;\n",
    "Tf=[0.3472,0.1536,0.0680,0.0301,0.0133,0.0059];\n",
    "Tm=[0.3906,0.2461,0.1550,0.0977,0.0615,0.0388];\n",
    "Tf=np.multiply(Tf,fact);\n",
    "Tm=np.multiply(Tm,fact);\n",
    "Ef=np.multiply(Tf,p_con);\n",
    "Em=np.multiply(Tm,p_con);\n",
    "\n",
    "labels = ['8 nm','11 nm','16 nm','22 nm','32 nm','45 nm'];\n",
    "Emodel = [None]*13;\n",
    "for i in range(5,-1,-1):\n",
    "    p0 = 0;\n",
    "    E0 = p0*Tf[i];\n",
    "    Bt = Tm[i]/Tf[i];\n",
    "    Ef1 = Ef[i] - E0;\n",
    "    eta = Ef[i]/Ef1;\n",
    "    Be = Em[i]/Ef[i];\n",
    "    Be1 = eta * Be + (1-eta) * np.maximum(0,Bt-AI);\n",
    "    E = Ef1*(1+Be1/AI);\n",
    "    Emodel = 1/E/1e9;\n",
    "    line1, = ax.plot(AI, Emodel,label='%s' % labels[i]) \n",
    "\n",
    "\n",
    "E0 = 0;\n",
    "Bt = Tm[5]/Tf[5];\n",
    "Ef1 = Ef[5] - E0;\n",
    "eta = Ef[5]/Ef1;\n",
    "Be = Em[5]/Ef[5];\n",
    "Be1 = eta * Be + (1-eta) * np.maximum(0,Bt-AI);\n",
    "E = Ef1*(1+Be1/AI);\n",
    "Emodel = 1/E/1e9;\n",
    "\n",
    "vline_min=0.1;\n",
    "y_min=0.12;\n",
    "x_value=4.8773;\n",
    "y_value = np.interp(x_value, AI, Emodel);\n",
    "plt.vlines(x=x_value, ymin=vline_min, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-1.2,y_min,'FFT',rotation=90, fontsize=7,verticalalignment='bottom')\n",
    "\n",
    "x_value=208.7071;\n",
    "y_value = np.interp(x_value, AI, Emodel);\n",
    "plt.vlines(x=x_value, ymin=vline_min, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-50,y_min,'FMM P2P',rotation=90, fontsize=7,verticalalignment='bottom')\n",
    "\n",
    "x_value=23.5898;\n",
    "y_value = np.interp(x_value, AI, Emodel);\n",
    "plt.vlines(x=x_value, ymin=vline_min, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-6,y_min,'FMM M2L (Cartesian)',rotation=90, fontsize=7,verticalalignment='bottom')\n",
    "\n",
    "x_value=11.8024;\n",
    "y_value = np.interp(x_value, AI, Emodel);\n",
    "plt.vlines(x=x_value, ymin=vline_min, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-3,y_min,'FMM M2L (EC+FFT)',rotation=90, fontsize=7,verticalalignment='bottom')\n",
    "\n",
    "x_value=0.1849;\n",
    "y_value = np.interp(x_value, AI, Emodel);\n",
    "plt.vlines(x=x_value, ymin=vline_min, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-0.05,y_min,'SpMV',rotation=90, fontsize=7,verticalalignment='bottom')\n",
    "\n",
    "x_value=0.3549;\n",
    "y_value = np.interp(x_value, AI, Emodel);\n",
    "plt.vlines(x=x_value, ymin=vline_min, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-0.09,y_min,'Stencil',rotation=90, fontsize=7,verticalalignment='bottom')\n",
    "\n",
    "sns.set_context(rc={\"font.size\":6})   \n",
    "plt.legend(handler_map={line1: HandlerLine2D(numpoints=4)})\n",
    "ax.set_xticklabels(['1/8','1/4','1/2','1','2','4','8','16','32','64','128','256','512'], fontsize=6)\n",
    "ax.tick_params(axis='both', which='major', labelsize=6)\n",
    "ax.set_xticks(AI)                                                       \n",
    "ax.set_ylabel('Performance (GFLOP/s)',size=8)\n",
    "ax.set_xlabel('Arithmetic Intensity (FLOP/Byte)',size=8)\n",
    "\n",
    "legend = plt.legend(fontsize=8,loc=2,frameon=True)\n",
    "frame = legend.get_frame()\n",
    "frame.set_facecolor('white')\n",
    "sns.set_style(\"darkgrid\")\n",
    "ax.xaxis.grid(False)\n",
    "ax.yaxis.grid(True)\n",
    "plt.show()\n",
    "fig = ax.get_figure()\n",
    "fig.savefig('powProject.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Plots/.ipynb_checkpoints/powerline-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAQsAAADMCAYAAABkz4bqAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAALEgAACxIB0t1+/AAAIABJREFUeJztnXdck1f3wL8ZEPYSZKiIAwcq4l64rXW3rrfV9qddjtq6\nqnXU1rpXa1211lFf31ZbW2vlVat9q9ZRq+KoGwe4cCJDQBIgIcnvD0oUFQwhZMD9fj58Ep485zzn\n5ElO7j333Hsler1ej0AgEDwHqbUNEAgE9oEIFgKBwChEsBAIBEYhgoVAIDAKESwEAoFRiGAhEAiM\nQgQLgUBgFCJYCAQCo7BYsNi9ezfr16/n4cOHlrqkQCAwIxYLFm3atEGlUuHk5GSpSwoEAjNisWDx\n2WefUb58eTQazXPPzcnRWsAigUBQFCTmnhuiVqtZvHgxTZo0ASA+Ph61Ws2QIUOM1pGYKLoqAoE1\n8PNzL/A1s7cskpKSqFWrFgBHjx5l8ODBpKenk5OTY+5LCQQCCyI3t8KgoCD8/f1RqVTIZDIAzNF4\n0em06HS6YusR2DZSqRSpVGZtMwTPwOzB4nHCw8NZt24d3t7eyOWmX0qjycTV1Qm5XGFG6wS2SE6O\nBqUyEwcHZ2ubIngCs+cszMHjOQudTouTkxQXF1crWiSwJCqVkqwsnWhhWAGL5izMjU6nQy53sLYZ\nAgsilzuILqcNYvPBQiAQ2AYiWAgEAqMo0QSnufnPjhgOnblbLB0twwMZ3C3sma8dPXqUM2dO8847\nxteE9OnTm9DQUHJycpDJZMyfvwCJRGJ4/bPPFvDhhxMM/0+Z8hFjx47F19evyLbfvn2bNWtW8+mn\n05577vLlXxIZ2Zr69esXWdZUnvQV4MKFGK5cuUKPHj1L7LoCy2BXwcJSfPvtf6hWrRqtWkUyevQo\nGjdugo+PN92792DcuA+YNWs2zs652Xo/Pz/mz18AwIgR75KUlMTixYuQSCRERkYSFxfHw4cPmTZt\nKn5+5Tl79ozhGteuXUWt1uDo6MjQocNYtWolcrkchULBuHHjDUHnl1828/ffJ5BIpMjlcu7du8dn\nny3Ax8cHhULB+PEfMmzYUFauXMWOHTtQq7MBWLfu3/j6+hIYGMiLL3YB4O7duwVeJypqC/v27SM8\nPJyHDx8yevQYunR5kSZNmvDuu++yevXqfHJLly4hOzubhIQEZs6cSVxcHPHx8Xz11XKcnZ2pWbMm\nVatW4969e1y8eIE1a9bg7u5GcHBlOnd+kQkTxtOmTVsuXLjAjBkz8fDwsOh9FhQNuwoWg7uFFdgq\nMCe9er3E559/RnBwZQIDA+nfvz8ffjiOGjVqUrFiRUOgAEhMTGTKlI/IyMhApVLi6ekJwFtvvU3V\nqlXZsmULO3fuoEePnrRv34Fx4z4A4PTpUyxcuIhTp07x3/9G8cMP3wN6XFxcuHHjBomJiZQvXx6A\nXbt2sWLF11y5coX167/j++838M4771C7dhhz5swmLi72mX707/8vWrZsyYgR79KuXXuAQq8D0LFj\nR3r27MXcuXO4c+c2Pj7ezJw5iy++WJhP7sSJE2RnZzNhwkTi42+g1eYmJNPS0lAqM2jbth1hYbVJ\nSLgPwJo1a/jkk0/w9PRi1KiRtGoVSaVKwQwbNpyvv17B5cuXady4sTlvo8DM2FWwsBReXl5IJBI2\nbvyB3r374OTkRM2atfj888+YNm16vnP9/PyYPXsOACtXfs3OnTsA8PB4NAQllUoNhWlyuQyNJsfw\nv0yWmzbS6XR06dKVZs2as3Xr1ny/snm//HL5oyK3vGO5ujGMHqSlpRqCWd6jo6NjgddJT09jwYL5\nuLm5ERERgU6Xa1d2djYODo64u3sUaF9ebysjQ4lMlvtRKlfOhzFjxhIbG8vs2bMNXbpcfyUGf3Q6\nncE+uVwuRj/sABEsCqBHjx4sXbrU0Afv1q07169fJzAwMN95iYmJTJw4AZlMxoMHKUybNoOjR4/m\nO6dLl67MnDmDEyeOExcXh4OD3NAqSE1NxdfXl4EDBzJv3jz27NmNXO5Ar1698slPnfqJoSJ2wIAB\nLFmyGF9fP1xcXAgNDSUwMJAZM6aTnp5OZGQkAJs3/8yRI4dp2rSpYfj5Wdf5/POFQG43ZPv2bcTE\nnKd8+fL4+T3KqzxLTqvVMWfObNLSUg25kKysbBYvXkRwcGUiIiIM8m+//Q5z5szGx8eHxo0b4+5e\n8Hi+wDax+aKsnBwNHh7OODo6Ws2e2NhYFi36gnHjxlOtWjWz6Fy2bClZWVmkpaUxcOBrhIWVfPfq\neURFbcHRUUG3bt2saodarSY9PVPU11iBwoqyRLAQ2BwiWFiPwoKFzXdDpFIZDx9m4OrqglQqykJK\nOzqdDqVShVQqfhxsDTsIFlL0egVKpdoss1cFto1EIkEqVeSrVRHYBjYfLCD3A5SXbRcIBNZBtOsF\nAoFRiGAhEAiMQgQLgUBgFCJYCAQCoxDBQiAQGIUIFgKBwChEsBAIBEYhgoVAIDAKESwEAoFRiGAh\nEAiMQgQLgUBgFCJYCAQCoxDBQiAQGIUIFgKBwChEsBAIBEYhgoVAIDAKESwEAoFRiGAhEAiMQgQL\ngUBgFCJYCAQCoxDBQiAQGMVzg8W1a9e4fv26BUwRCAS2TIHr60dHR7Nx40bKlSuHXC4nMTGRwYMH\nEx4ebkn7BAKBjVBgsFAqlSxatCjfsd27d5e4QQKBwDYpdK/Tmzdv4ufnx+bNm6lXr57FWhWP73Uq\nEAgsR2F7nRaas/jiiy84fvw4t2/f5qeffjK7YQKBwH4oNFj4+flx4sQJ+vbti1artZRNAoHABik0\nWFSuXJns7GyUSiW1atWylE0CgcAGKTBnMW/ePMLDw2nfvj3Ozs4WNUrkLAQC61BYzqLQBOeZM2fY\nu3cvmZmZ1KtXj+7du5eIgU8igoVAYB0KCxYFDp3m5OTg7u7O6NGjgdzAIRAIyi4FtizGjRuHm5sb\nQUFBDBs2zKJGlZWWhV6vR5OjQ52jw8VJjlQisbZJgjKOSS0LmUzG9OnT+eijj0rEqJJGr9ej14NO\nr0ev16PTg0732PO813V6tFodWp2enMeea/95nntMj1an++fxyed5X3gtao0OtUZreJ6t0aLO+eeY\nJu8cLdn/PNdodORF6sByLgztWYfKAQXfLIHAmhQYLPIoJKVRZC5evMiePXt47733iq1r/6nbbN5/\nFa1Oh07HP0HgUQAwn9XFRwI4OspQyKU4OsjwcHXE8Z/njg5S0MO5aynM/u44/dtVp1PjikhEK0Ng\nYxQYLE6fPs20adM4efIk06ZNAzA8mkpoaChnz54tlo48XJ0c8HZXACCVSJBKQSKRIJVIkEh49CiV\nPHU899ij57K8P5n0secSZFIpclne61JkMgnyp87LPUfhIMv98sulj547SHGUy5DLJM/98p+9msw3\n22P4YU8s56+n8Fb32ni4OJrlvRIIzEGBOYvbt28/daxChQrFvuCmTZvo379/oeeYM2fx008/APCv\nfw2winxRSMvIZs32GM5ff4CnmyNDe4RRO8SnxK8rEORh0tDpw4cPmT9/Pvfu3SMoKIgJEybg5uZm\n1AXVajWLFy+mSZMmAMTHx6NWqxkyZIhR8jk5WuRymVHnPo+QkBAAk6fZF1e+qOh0erbsi+O7nRfQ\n6fX06xDKwBdrIZeJpUcE1qXAbsiCBQvo168fERERXLhwgblz5zJ79myjlCYlJRkqPo8ePcrEiRNZ\nuHAhOTk5yOXPTZPw4IHKSPOfz+zZCwDTWyvFlTeFNvUCqFjOhZVbz7FpTyx/X0xgWM86+HpZtjhO\nUPYwaTREpVIREREBQO3atdHpdEZfMCgoCH9/f1QqFTJZbgvBnInSotC5c1eryptK1SAPpr3ZlG//\nd4nomAQ+/fcx3uhaiya1ylvFHoGgwLato2P+5FpOTo5JFwgPD2fdunV4e3sb1aoQPMJZIWdozzDe\n6lYbrU7HiqhzrNt5gWyNmNQnsDwFfnuDgoLYtGkTzZs35/DhwwQGBhZJcbNmzYptnDl4443XAFi3\nboNV5IuLRCIhMjyQahU8WPnf8xw4fZfYW2kMf6kulcobl0MSCMxBoXNDoqKiOHPmDGFhYfTr189i\nRpkzP9CsWW5XKjr6lFXkzYkmR8emfXHsPn4LuUzKKx2q06FhBVGTITAbJk8ke5z169fz+uuvm82o\nwigr5d6mciouibW/XiAjU0ODUF/e7FYbN2cHa5slKAWYvFLW44iJZLZDRHVfpr/VlFrBXpyMTeLT\ntUe5FP/A2mYJSjmlfvD+5s14bt6Mt5p8SeHtrmD8qw3o06YqaRlqFvxwkm1/XbPaqJOg9FNgN+Sd\nd94x9IX1ej1JSUlERUVZxChzdkMaNaoLwIkT56wibwnibqWxcus5ktOzaVKrPG91r43CwTxFbYKy\nhUl1FkuXLsXFxaVEDLIkvXr1tqq8Jahe0ZNP3mjC8l/Ocuzife6nZjKqb7hh7oxAYA4KbFlMmDCB\nBQsWsHHjRl599VWLGiUSnKaRo9Xx7f8ucfDMXTzdHBnZJ5yqQR7WNktgRxQrwXn69GmzGiMoOeQy\nKW92rcWrHaqTrlQz//u/ORJzz9pmCUoJpT7BuXLlclauXG41eUsjkUjo3DSY0f3qI5dJWLU1hl8O\nXEEnEp+CYlJgN+SNN97AwcEBjUaDXC5HIpGwevVqixglEpzm4U6SkqU/n+F+aiYNa/jxTo/aODmK\nkntBwRSrKOv+/ftoNBrKly+Pg4NlCn/MGSyOHz8KQOPGTa0ib20yMjV8teUsF+NTqVTejZF96+Hr\nKWavCp6NScFi8+bNeHl5sWHDBvz9/alQoQLvv/9+iRn5OCLBaV5ytDq+3x3LvpO38XBx4P0+4VSv\n6GltswQ2iEkJziNHjtCxY0f8/f2ZO3culy9fLhHjBCWPXCZl0Is1eb1zDTIyc1jww9/8dfautc0S\n2BnPnaI+ePBgALudXt6rVxd69epiNXlbokPDiox9pT6Ochnf/HqBn/bGodOJxKfAOAoMFllZWajV\namrVqkVqaioajcaSdpkNjUZTLNuLK29r1Anx4ePBjQnwceG36HiWbj5DZrZpa5UIyhYF5iwuXLjA\nvHnzCAwM5N69e0ycOJHatWtbxCiRsyh5VFkaVvz3POevpRDk68qofuGUF8v2lXlMSnCqVCqcnZ1J\nTk7Gx8cHqVSKSqWySAm4CBaWQavT8eOeOHafuIWbswPv9a5LzWBva5slsCImBYulS5cSEBBAo0aN\ncHBw4NChQ6SnpzN06NASMzQPcwaL06dPAlC/fgOryNsD+07dZsPvuQnsVzuGigV1yjAm11kcPnyY\nvXv3IpVK6dixo2Fp/5JGFGVZnkvxD1i+5ZxYUKeMY9KsU4AWLVrQokULsxtkSd544x2rytsLNYO9\nmf5WU1ZvO8/J2CSurz3K0J5holsiMGD0snqWROQsrIdOp2fHkRtE/Zm7kE6PliH0igxBJi3104gE\nFKMbotFoiI2Nxd/fHx8fH4v1Y0WwsD5xt9NY+d/zJKdnUb2CJ0N7hYky8TKAycFi6tSpZGZm0rVr\nV3bv3s2cOXNKxMAnMWewmDt3BgCTJ0+1irw9o8rSMGnRL2RI/HBWyMUmR2UAk9ezcHR0JDAwkA4d\nOuDq6mp2wyzBzz//xM8//2Q1eXvGxcmBv36eyc1j3z+2ydFFsclRGaXQBKdOp+P27dv88ssvJCQk\nWMoms7JpU/HWDS2uvL2T57+zZyBf//c8B07fIfZWqtjkqAxSaDckIyODbdu2kZOTQ+/evY3eRb24\niJyFbaLJ0bJp3xWxyVEpxuRuyPLly6lfvz4VK1Zk1apVZjdMYF84yGUM7FSDUf3CcXKUsWHXZZZt\nPstDldrapgksQKHBQqPREBYWRvv27VEqlZayyay0bt2U1q1NX7imuPL2zrP8z9vkqHZlb07F5W5y\ndOGG2OSotFNoziI7O5u9e/cC8PChfXYNgoMrW1Xe3inIf293BeNeiWBn9A22HLjG5z+cpHvLyvRq\nVQW5TNRklEaem7PYuXMnarWaXr164e5ecH/GnIichX1x5XYaK7eeJykti2oVPHinRxj+3va/50xZ\nxOQ6i++//549e/YgkUjsdsFegWVQZeXw7f8ucvTCfeQyCS80qUSPFiE4K+xz0aSyisnBYvbs2UyZ\nMqVEjCoMcwaLvXv3ANC+fUeryNs7RfFfr9dz4lIiP/4RS3J6Np5ujvRrW40WdQOQihETu8DkYLF0\n6VJ69+5tWMOiXLly5rfuGYhZp7aDKf5na7T8Fh3PziM3UOfoqBbkwcAXalAlUOyOZuuYPOv07t27\nfPXVV4b/586daz6rLMS4cROtKm/vmOK/wkHGS5FViKwXyE974zh28T4z/3OcyHqB9G1bFU834/Zg\nTU5OYtOmjSQk3MPBwYFy5XwZOHCQxXJngvwU2rJITU0lNjYWvV5PWloaL7zwgkWMEjmL0sWl+Ads\n2BXLrcQMnBxl9GpVhU6NKz531GT79ig6dOhsaNmqVEr++GM3PXq8ZAmzyyQmd0OGDx+OTqejcuXK\nXLlyhbVr15aIgU8igkXpQ6vTceDUHX45cBVlVg7+Pi4M6BhKeLXCu7YZGRlcuRKHXq8DICKioSXM\nLbOYXMFZpUoVBg4cSLdu3ahZs6bZDbME48ePYfz4MVaTt3eK639qaippaanIpFLaN6zI3GEtUGRe\nJSFZyeJNp1m86TQJKaoC5RcunEd8/HXu3r3D3bt3TLZDUHwKzVlkZGTg5ubGd999R1pamqVsMit7\n9+62qry9Y6r/x45Fc+DAPhwdHZFKpajV2XTs2Jnw8AiObl+Mk0cgLw2Zz5kryZy/lsILTSrRs+XT\nQ62VK4fQs+fL5nBFUEwK7Yao1Wp0Oh2XL1/Gzc2NqlWrWsQoc3ZDUlNzy5C9vExbHq648vaOqf5f\nuHCe2rXr5Dt27txZ6tatZ9Dp6en1z1BrHMnpWXi6OtKvXf6h1qlTJ6PTaVEonAD45JMZxXVJUAgm\n5yy++OILYmJick8URVmCIrBw4XyjR1LUGi2/HY1nx+HcodYqgR70ahVCvarlSE9P4/r1q+j1epTK\nDCIj25aw5WUbk4dOJRIJa9asMbtBliQzMxMAZ2fTloQrrry9Y6r/N2/e4MSJY/mONWrU5Jk6HR1y\nR0ha1Q1k0744jl64z5Kfz+Dr6UTiyW8JDvKlerVqxMScE8HCihQaLORyOVFRUYZ9T7t162YRo8xJ\nZGTuB9TUoqriyts7pvqfnZ3F/fvPXjCpIJ3lPJ0Y/lJdujV/yB9/3+LI+QTuKx3RZIYgS3XB1cPP\nBA8E5qLQYBETE0NQUBDZ2dmWssfstGwZaVV5e8dU/4OCKtC1aw+TdAb7u/NG19r0b1+dFWtvciPd\nhcMH/4fM0YVZ3x6nQ8MKNKlVHge5zCTbBKZRaM5i2bJljBw50pL2ACJnURo4dOggLVtGGkbUTNWR\nkpKEHgl3EjO4cOMBD53C0ANuzg60qR9EuwZBYtVxM2JyzuLw4cNER0fj5ORk0QSnwP7Zs+d3WraM\nZOnShXz00acm6fDz8zPkNSpVlNCsAVQIqc2+k7f588xddhy5wc7oG9Sv5kuHRhUIC/ERE9ZKkEKD\nRc+ePRkwYIClbCkRNm/OXZm7b99/WUXe3ikJ/43VGRpak40b19OqVRuWLVtEzZq1iIhoSP/21dEn\n/c3dDAXp0iBOxSVxKi4Jfx8XOjSoQKt6Abg4ia0XzU2h3ZCxY8fSt29fPDxyZwuGh4ebfKGoqCiU\nSiWvvvoqMlnhfU0x69R2MNX/IUMGExxcmZs346lUKRh4VCNRFJ2LF39G9eo1KFfOl+jow4wZM/4p\nHVfvpPPH37c4euE+OVodjg5SmocF0LCGLzUreaNwFLkNYzG5G1KtWjVOnTpl+L84wUKr1VKpUiVS\nUlLw87NcVnvWrPlWlbd3TPV/2rTZVKhQsdg6dTodf/65j7feGkZWVuYzdVQN8qBqUBivdKjOn2fu\nsvfv2xw4fYcDp+8gk0qoXsGTsBBvwqr4EBLgLrZiNJFCWxYXL17k66+/Rq/X8/777xMaGmryhbZs\n2UJmZiavvPKKRVsWAuswc+ZUPvlkBl9//SXDh79vsh6lMoPLly/h7x9AuXK+KBTPn96u0+m5FP+A\n89cfcP56CvH3HpL3IXdWyKld2Zs6Id6EhfhQ3ttZbGXwGCa3LFavXs306dMBWLBgAbNnz37uxdRq\nNYsXL6ZJk9yx9Pj4eNRqNUOGDDHaYG9vF+RiWMyucXJywM/PHZUqvdAP4PP44os5yOVy+vXrx+LF\n8/j888+NkvP396BNk9zFhtOVas7EJXLqciInLyfy9z9/AOW9nYmoUZ6IUD/CQ32NXmujLFJosHB1\ndcXT0xMAJycnoxQmJSVRq1YtAI4ePcrEiRNZuHAhOTk5yOXGrcf44EHBsxCLyttvDwLgm2++tYq8\nvWOq/+fOnWfu3M84c+Ycc+d+BsA77wwvsk6p1BGFwpmgoKqA3NDqLKpdNYM8qBnkwSvtqnH/gYrz\n1x8Qcz2FC9cf8Hv0DX6PvoGE3BqPvC5LjYqeZa6Ww+SWRUhICCNHjkQikVC/fn2jLhYUFIS/vz8q\nlcrQ3Sikp1PinD596vknlaC8vWOq//PnLwJ45kI1RdFZs2Yttm7dwocfjqZFi0fFXMW5L+W9XSjv\n7UL7BhXQ6fRcv/eQmOspxFxPIfZWGjcSHrIzOh6ZVIK/jwuBPi4ElHMhsJwLgeVcCfBxKZMLEReY\ns1i4cCF16tShXbt26HQ6w2pFxhAdHY1KpUKj0XDnzh20Wi1vv/220fIiZ1F6+OqrJYwYMdok2bzk\nZuvW7dDr9URFbS7xIexstZbLt1I5fy03cNxLUZKZ/fRG0N7uCgJ8Hgsg5XKDire7wq5zICbNOh01\nahQXLlwgJCQEvV4vZp0KisThw39x7twZ/vrrTyIj2xi6IMaSnJzEypXLiY29RGhoTSQSCRUrVuL/\n/u/NErL42ej1etKUau4mq7iXrORusoq7KbnPk9OfngahcJA9aoX45LZgPF0dcXd1xMPFAVdnB5su\nHDN5ivqRI0do3rx5iRhVGOYMFnfu3AZy5ypYQ97eMdX/9PR0VColX365mPffH0NAQKBJOr/77t/P\nDBC2cF+y1Vrupai4m6LkXrIqN5Akq7iXoiJHq3umjEQC7s4O/wQPR9xdHHIfXR89z/0/97mTo8yi\nLRWTcxbbtm2jYcOGhlmn9kjPni8CphdVFVfe3jHVfw8PDzw8POjatUe+QFFUnX/+uZ/U1Ac4O+d2\ng/NaKLZwXxSOMioHuFM5IP8XTKfTk5yexd1kFYmpmaQr1TxUqUlXaQyPD9KzuZ34/P2D5TIpbs5y\nFA4yFI6y/I+PPXdykOH4z/95z50eO9/X06nYeZZCpZOTkxk6dChyudxu54YUdyXosr6StKn+nzt3\nhrt37/DCC11Ys+ZrmjdvSd264UXWOWPGXCD3lzVv0d7i2GUJpFIJfl7O+HkVPsEtR6vjoUqTG0wy\n1az77nt0EgdatO7EQ+WjwKLM1JCl1pKqVKNWazFluMDX04kF77Y0zaF/eO5WAKdPn6ZSpUr4+/vj\n6uparIsZi8hZ2D8ffzyBadNyayTUajUzZnzMrFkLiqxn+fIlXL58ETc3N1JSklmxwjIrzNsqer0e\ndY6ObI0WtVpLlkZLtkZLtvrZj1kaLWq1jkr+brSpH/Rc/SZ3Q+bPn49UKqV3794sW7aMRYsWFd07\nQZnEzc3dUFfj6OhoVOXls8jMVNGnz78ICAjkf//71Zwm2iUSicTQBcHCe08XWiTv5uZGuXLlaNy4\nMb6+vpayyaysXr2C1atXWE3e3jHVfy8vb7Zti+Lq1Ti2bt2Ch4eXSTolEileXt789NP3hqRmceyy\nZWzdp0K7IfPnz+fKlSvUq1ePW7duMX++ZSZViVmntkNx/D9wYB83blynSpUq+dbOLIrO7OxsZDIZ\ncXGX8fcPwNvbp9h22Sq24JPJQ6d6vZ4///wTvV5PZGTkcyeAmQtzBovo6CMANGtm2hBwceXtHVP9\n37lzO1279uDkyRM0aNCIH3/cwCuvvFYknWvXriI4uDKdOr3I999/S3Z2Nm++OaRYdtkytuCTSTmL\nZcuWcezYMQYPHkzHjh1LxDBLUNw3vjR9GE3BVP+PHz9K16492LlzOw0aNOLy5YtF1nn37h3eemso\nAAMHDmLmzKnFtsuWsXWfCsxZXL9+nW+//ZZdu3ZZ0h5BqaXohUU6Xf7CpsfXsxBYngJbFnmZbKmd\nLxTSu3d3ALZsMS2TXlx5e8dU/8+ePc3MmVM5d+4MM2d+wtmzZ4qss3PnrkyePI4KFSpx9+7tfKuF\nl8b7Yus+FRgsbt26xY4dO7h58yY7duwA7HPfEJXq+VVyJSlv75jq/9q1G55a1TtvpW9jddatW4/G\njZuSmvoAb28fpFJpkXXYE7buU4EJzi1btjx1rHfv3iVuEIiirNLAL79sIj09jSpVqiGTSbl06SLl\ny/sXaZNjc+gQFA2TR0OshQgWpYPcCuCTAISHR+DtXfTNpc2hQ2A8ZTpY5PWV69UzbbHh4srbOyXh\nvzl0lsb7Ygs+lelgIYqyikdJ+G8OnaXxvtiCTybPDSkNDBpUvMVSiitv75jL/zlzpht2JjNVpzl0\n2AJXr8Zx5MhhunbtbqhIBdv3qdS3LAS2Qd7WANbWYQtMnjyOQYPeYuvWKCZOnGJtc/JRplsWAuuw\nevUKwwpPer2euLjLVtFhi7i5uVO7dh2iojZb25QiUepbFvPn5+51YmoEL668vWOq//fu3SW3ajP3\n46XT6QxL4Bmr0xw6bJHhw9+iR4+X+PXXrXTv3gvIXczHFnwSCU5EgtNUTPV/+fIlJCcnUaNGTV59\n9fV8XQhjdZpDhy1y8uQJJBKJYYsMiURCRERDm/CpTHdDNm78xary9o6p/uv1eqZOnclff/1p2DW9\nqDrNocMWuXDhPLGxl2nVqjWdOr3IkiULiYhoaPM+lfpgERpaw6ry9o6p/mdlZXH69ElatWrN9u1R\nhsKqougKVBXkAAAQ9klEQVQ0hw5bJDExkU8/ncV///sLe/fuJj09DbB9n0p9N0RgHXJyclCrs3Fy\nyl209vbtW1SqFGxxHbbInDnT+de/BlK9eijffbeO337bzoYNP1vbLKCM5yzatm0BwP79h60ib++Y\n6n+HDq0IC6uTb1+PvBoJY3WaQ4ctkpWVRXp6GuXL+wPw99/HadiwsU34VKZzFkFBz1/RuCTl7R1T\n/Y+K2sGBA3u5ffs2vr5+tGvXocg6zaHDFlmz5msSEu7RvHlLunfvRcOGjQHb96nUtywE1iU1NZUt\nWzZx8OABvvnmO6vpsCVmzfqUjz+enq8i1VYo0y0LY5g58xMereSkBySlolLQmmzbFsXly5fw9vam\nXbsOhrUzLa3DFrHB32ejKPUti/379wLQtm37As9JSkokOzv/JrcVKlQ0Wr40Y6r/o0ePwNe33GNH\nHgVgY3WaQ4ctMmHCGNzdPXj4MB13d3fy/LIFn0p1gnPu3Bl06vQiTZo0e+brxhS6/PrrVu7fT8h3\nLO9XzBYKZayJmHVqOWzBp8KChWzatGnTLGeKcahUaqPPbdy4KTEx59i06QeuXbtKhQoVcXF5tM2i\ni4sLzZu3pH79iAJ11KhRk8uXL9KyZSRubu5kZ2cTFlbHaPnSTEn4bw6dpfG+2IJPrq4F7xxn9y2L\nx/ntt19Zt+4bkyrhFi1awNixEwD44ov5fPDBRJNsEORy4sSxp441atTE4jpsEVv2q1QnOK9ejWPX\nrv+RlJRIkybN+M9/fjBJj4ODI99//y2AYaajwHS+/vpLFAoFbdt2eGrhXkvqsEXs1S+7b1msWvUV\n3bv3MiQkn2TixA8AmD//i+fqunHjOlptDlWrVjdJvjRSHP9v3brJgQN7USqVVK1anY4dXyiyTnPo\nsEWe5Zct+FSqWxZnzpwiISFvKnMujw977t79u1F6Fi6cj0qlNGzRmDf+bax8aaU4/vv7B1ChQiVO\nnjxBTMxZwxe9KDrNocMWeZZftu6T3bcsDh06yNmzp1EoFERGtqV69dB8rycnJwNQrly5Z4kb+M9/\nvmHw4LefOm6svD2zefOP9O37yjNfM9X/mTOnolIpadasJY0aNUEqlRpaf8bqNIcOW6Qgv2zBp1I9\ndJpHdnY2GzeuZ//+vaxdu77I8m+//X8EBgaiUDgBlKmirJkzP2HKlOn5jhV3J7q1a1cB+fM/RS2q\nMocOW8SW/SrV3ZBbt26yd+8e7t9PICQkhM8/X5LvdbU6dxjW0dGxUD0rV/6bO3du4eXlg4eHR5Hl\n7Zlz584yb97MfMfyumGm+q/VavMt8PI4xuo0hw5bpCC/bN0nuw8Wr73Wj/DwCMqXL09MzDliYs7n\naxW0aNEQeH6hy5IlC1GplHTu3JV9+/4wLG1mrLw9U7duvQLnKJjqv0ajISkpkfDwCJo0aYZM9uij\nZqxOc+iwRQryy9Z9svtgsX9/NJA7hCqXywkODsn3erNmLYzSI5PJKF/en2bNWvDXXweKLG/PDBw4\nuMDXTPV/xIhRAJw+fYrffvsVpTKDUaPGFUmnOXTYIgX5Zes+lYqcxZdfLiYgIIDs7GxSUpIZOfKD\nIl/zxx83sGfPLoKCKlChQkWGDHm3yDrslby1Lb/++kuGD3/fbHrPnj3NwYMHyMrKpH79hnTo0Mkq\nOmwRW/WrVOcsALy9venX71UAli1bZJKO0NCa9OrVB51Oy/HjR81pnt2QkpJsNl19+/agYsVKtGrV\nGhcXF5N2CDeHDlvEXv0qFS2LoUPfoEKFiqSkpPDwYTpVqlQ15C3y9mZ4+eW+z5RNSkpkxYplxMSc\no1atMFJSUggMDGTSpE+Mki8NDB78Kq1bt+PgwQNERrYB4J13hgOm+3/y5ImnjjVo0KhIOs2hwxYp\nyC9b8KlUD51+9dUSwsMbEBd3GYXCiWvXruRL1hkzk2/58iVUq1ade/fuPqXDFmYCljSjR7/L5MlT\nDcu7AQQEBAKm+z9v3kwmTfqEnTu307Vrj3yvGavTHDpskYL8sgWfSnU3JCMjg8jINhw/Hs2YMR8y\na1b+rP706XOeq0OpzKBLl+4sXvzZUzqMkbd3fH39CAgI5NSpv+nWrWe+10z1X6PRALm/ok9+0Y3V\naQ4dtkhBftm6T3YfLFQqFQcP7qdixUqoVEqUyox8r/fo0atYOoyRt3eSk5M4ceIYSUlJhhmRebMg\nTfXfHDpLwi5boCC/bN0nu1/Polq1UK5cieWll/qyc+c2unXrlW9nakvpsGf0ej1KpZJq1aqjVCpR\nKpXF3sPCHDpLwi5bwJb9spn1LC5evMiePXt47733Cj3PnMvqDR36BgCrVq2ziry9UxL+m0Nnabwv\ntuCTVXMW69atIz4+nkGDBhEaGsrZs2dL+pL5OHHiuFXl7Z2S8N8cOkvjfbF1nyw+GrJp0yb69+9v\nyUsKBAIzYLZgoVarWbx4MU2a5Cag4uPjUavVDBliG7PpBAJB8SjePOTHSEpKolatWgAcPXqUwYMH\nk56eTk5OjrkuIRAIrIjZgkVQUBD+/rl7N+atNmWD9V4CgcBEzBYsHic8PJx169bh7e2NXG73pRwC\ngQAbLfcWCAS2R4m0LAQCQelDBAuBQGAUdpdQeHyI9s6dOygUClJTU8nKyuL9941buOVJHa+99hp7\n9+7l2LFjTJgwwSQdLi4u3L17l6SkJKZOnWqyT+3bF31T3C1btph87ccp6nvwJD///HOR78Xj5L0P\nDRs25NSpU2i1WgYMGEBwcLBR8tu3byctLY3U1FTu37+PQqGgT58+hlE6Y9i3bx+xsbFkZGQwaNAg\nxowZw3fffVdkH2rUqMHJkycNNuzcuRMvLy88PT3p06dPgfJ59zIhIYHExEQiIiJ46aWX+O2339Dp\ndLi5uT23Tmnz5s3cvHmToKAggoOD2b59O7NmzWLx4sU4Ozvj4ODAW2+9ZbRPedhdy+LxIVq9Xo9e\nryctLc0wk88UHadOnUImkxVp9OZJHS1btmTEiBEA6HQ6o/U8qcsUinPtPEx5D57ElHvxOHnvg1Kp\nxNXVFXd3d3x8jJ+j06NHDwICAkhLS+PDDz+kadOm3L9/v0g2HDhwAIVCQUhICFu2bKFOnTom+eDh\n4ZHPBqVSSWpqKk5OToXK593Le/fu4enpiVqtxtXVlWPHciechYSEPNeGS5cu4eXlhVwuR6FQ/LNT\nOwwYMIDXX3+dxMTEIvmUh90Fi7wh2tu3b1O1alVu3brFuHHj0Ov1Rn9RntTxxx9/cPXqVc6fP09G\nRsbzFTxDh4+PD0uWLKFfv35FXkb/8WFnUyjOtfMw5T14ElPuxePkvQ+pqak0bNiQyMhIdu/ebbR8\nXFwcHTt2RCaTER0dzb1792jTpk2RbHj48CGDBg1i7dq1aDQaYmJiOHXqVJF9kEgkBhtatWqFh4cH\nY8eOJSYmplD5vHs5cuRIpkyZQqdOndi1axfu7u68+eab/Pbbb8+1YfDgwbzxxhvExsYSHh5uOC6R\nSFi2bBnDhg0z2p/HsbtuSB5arZamTZty+fJl/v3vf+Po6FjkL0qejpYtWwKQkJBQ5L0n83TMmDED\nuVzOvn37CA0NxcHBoUh6isPMmTOLfe0PPshdt9SU9yAPb29vk+/F43h5ebFv3z6cnJyKNDXg7Nmz\n/PHHH7i6uvLNN98QGRnJ2bNnqVevntE62rVrx7p16+jevTvDhw8nPT2diIii72p+/vx5Dh06RGRk\nJDExMaSnp7Nu3TqqVq1aqNzj9zI5ORkPDw9eeeUVEhISWL9+vVG+7Nq1CwAPD498NU/vvfcerVu3\nZvfu3fTr16/IPomhU4FAYBR21w0RCATWQQQLgUBgFCJYCAQCoxDBwkZJTk4mOzu72Hru3LljdR06\nnY6EhIRi22EpMjIySE9Pt7YZNodNrsFZFkhNTaVTp06Eh4cTFBRkOP7zzz/j6OjI8uXLadiwIWvX\nrkWhUBAQEGDSdcaOHUuvXr2YP38+kZGRBZ63bNmyAq+Tp6OoJCYmsnHjRrRaLfv376dRo0YFnqtU\nKlmxYgUVK1akf//+nD59mt9//51bt26hVqvZsWNHPvnbt28za9Ys9u3bR1RUFCkpKYSHh7Ns2TJW\nrVrFwYMH2bZtG2lpadSrV4/Dhw8TGxvL6NGjOXHiBDt27GDXrl107tw5327mAKtWrcLd3f2Z78Wi\nRYuIiIiw6GiXrWC3Q6f2zo8//sioUaNYu3YtAQEBjBgxgvr16+Pp6UnVqlU5f/48UVFRQO7ShAqF\ngooVK9K7d2/GjBlD27ZtuXjxImFhYdy8eZNOnTpRp04dVqxYYSjG6d69O9evX2f//v1cvnwZyP2w\nZ2VlkZCQwOzZs3F1dc1n17Jly0hJScHd3R2JREKzZs24fv06J0+eJCYmhmvXrpGens5rr73GgQMH\n8p375ptvMnv2bLy8vHB1daVfv37cuHGD9PR0Tp48iZ+fHwkJCQwfPpxPP/2Ud9991/CFXLNmDT17\n5m5D0KxZM2bMeLS5dXR09FPv39y5c5k2bRq+vr4AfPrppxw/nrss3ciRI4mIiECtVjNs2DAGDBjA\nX3/9xahRo9iwYQOff/45AMOGDSMxMZEpU6awdOlSUlJSWL16NbGxsSQlJeHv75/v/ZwwYQJdu3Zl\n3bp1vPtu2dneMg/RDbECGo2G33//nb59+6LT6VCpVFSrVo2ZM2eiUCiQSqWEhYXx8ssvA9CnTx/m\nz5/PyZMnAahSpQojR47E1dWVl156iffee4+DBw+yfv16AFxcXLh16xZ+fn5UrlyZtm3bAnDt2jWy\nsrKYPHkyY8eOLbBwqnPnznzwwQecOXOGli1bUrlyZWrUqMHGjRtxcnLCy8uLv/7666lzMzMzSUlJ\nISwsjG7duhn0tWzZksjISHr37s2JEydISkpCrVbn++U+deqUoQYhOjqaSZMmMWnSJC5duvRMGzMz\nMw2BAqBDhw6cP38egK+++orJkyfz8ccf895776HVatFqtTg6OpKYmMikSZN4//33USqVeHl50bdv\nX7Zu3cqGDRv4v//7P5o3b87LL7/81Pt5//59atWqxdGjZXN7S9GysAI7d+5Ep9Mxffp0tFqtodn7\nOI83jT08PPIdc3Z2BkAqlaJQKMjOzkan06HT6ejatSstWrQgKioKT0/PfDo1Go1BR0ZGBjKZ7Knr\nPqk/D71ej6enJ+PHj+fOnTvExsZy5syZfOc6Ojry4YcfcufOHaZOncqCBQue8qVLly6MHz+e0aNH\n57vm4816Y1oWDg4OJCUlGQLGwYMH6dKlC4cOHWLEiBH5CqmOHDlC48a5O635+fkxb948IDeo/Prr\nr/Tq1YvRo0ejUCioVq2awd6C3s+y2AUBESyswk8//cSqVavw8/NDr9fTunVratasme+ckJAQVq5c\n+dQXvjBef/115syZw+7du5HL5bz88su4uroaujM1atRAq9Uya9YsHjx4kO8LWRjZ2dmcOHGC1q1b\n89FHH5GRkWGYi/IkS5cuJTg4mLp16xqCjb+/P/v376dLly507dqVTZs20aBBg3xy4eHhXLlyBYXi\n2ftW7Nixw9CVevvtt5kyZQqzZ8/GycmJrKwsGjVqRKNGjTh06NBTsgcPHmTUqFFAbh5l/PjxyGQy\nUlJS6Nu3LzKZjJCQEJo2bQpAcHAwa9asYfLkyU+9nzExMYbAU+bQCwQWIiEhQT98+HB9dHT0U69l\nZ2frly1bZgWr9Pr169frJ02aZNS5ixcv1qvV6hK2yDYR5d4CgcAoRIJTIBAYhQgWAoHAKESwEAgE\nRiGChUAgMAoRLAQCgVGIYCEQCIzi/wGrJo5He3aQjgAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11dc65e50>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "from matplotlib.legend_handler import HandlerLine2D\n",
    "from math import log, ceil\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "fig.set_size_inches(4, 3)\n",
    "AI = [0.125,0.25,0.5,1,2,4,8,16,32,64,128,256,512]\n",
    "axes = plt.gca()\n",
    "axes.set_ylim([1e-1,1e2])\n",
    "ax.set_xscale('log')\n",
    "ax.set_yscale('log')\n",
    "\n",
    "Tf = 1/(28.8*1e9);\n",
    "Tm = 1/(25.6*1e9);\n",
    "Ef = 24.3 * 1e-12;\n",
    "Em = 418 * 1e-12;\n",
    "\n",
    "p0 = 0;\n",
    "E0 = p0*Tf;\n",
    "Bt = [Tm/Tf]*13;\n",
    "Be = Em/Ef;\n",
    "Ef1 = Ef - E0;\n",
    "eta = Ef/Ef1;\n",
    "Be1 = eta * Be + (1-eta) * np.maximum(0,np.subtract(Bt,AI));\n",
    "\n",
    "W = 1;\n",
    "Bt = Tm/Tf;\n",
    "T = W*Tf * np.maximum(1,np.divide(Bt,AI));\n",
    "E = W*Ef1 * (1+Be1/AI);\n",
    "\n",
    "P = E/T;\n",
    "line1, = ax.plot(AI, P,label='Ivy Bridge double-precision') \n",
    "\n",
    "vline_min=0.1;\n",
    "y_min=0.12;\n",
    "x_value=4.8773;\n",
    "y_value = np.interp(x_value, AI, P);\n",
    "plt.vlines(x=x_value, ymin=vline_min, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-1.2,y_min,'FFT',rotation=90, fontsize=7,verticalalignment='bottom')\n",
    "\n",
    "x_value=208.7071;\n",
    "y_value = np.interp(x_value, AI, P);\n",
    "plt.vlines(x=x_value, ymin=vline_min, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-50,y_min,'FMM P2P',rotation=90, fontsize=7,verticalalignment='bottom')\n",
    "\n",
    "x_value=23.5898;\n",
    "y_value = np.interp(x_value, AI, P);\n",
    "plt.vlines(x=x_value, ymin=vline_min, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-6,y_min,'FMM M2L (Cartesian)',rotation=90, fontsize=7,verticalalignment='bottom')\n",
    "\n",
    "x_value=11.8024;\n",
    "y_value = np.interp(x_value, AI, P);\n",
    "plt.vlines(x=x_value, ymin=vline_min, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-3,y_min,'FMM M2L (EC+FFT)',rotation=90, fontsize=7,verticalalignment='bottom')\n",
    "\n",
    "x_value=0.1849;\n",
    "y_value = np.interp(x_value, AI, P);\n",
    "plt.vlines(x=x_value, ymin=vline_min, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-0.05,y_min,'SpMV',rotation=90, fontsize=7,verticalalignment='bottom')\n",
    "\n",
    "x_value=0.3549;\n",
    "y_value = np.interp(x_value, AI, P);\n",
    "plt.vlines(x=x_value, ymin=vline_min, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-0.09,y_min,'Stencil',rotation=90, fontsize=7,verticalalignment='bottom')\n",
    "\n",
    "sns.set_context(rc={\"font.size\":6})   \n",
    "plt.legend(handler_map={line1: HandlerLine2D(numpoints=4)})\n",
    "ax.set_xticklabels(['1/8','1/4','1/2','1','2','4','8','16','32','64','128','256','512'], fontsize=6)\n",
    "ax.tick_params(axis='both', which='major', labelsize=6)\n",
    "ax.set_xticks(AI)                                                       \n",
    "ax.set_ylabel('Performance (GFLOP/s)',size=8)\n",
    "ax.set_xlabel('Arithmetic Intensity (FLOP/Byte)',size=8)\n",
    "\n",
    "legend = plt.legend(fontsize=8,loc=2,frameon=True)\n",
    "frame = legend.get_frame()\n",
    "frame.set_facecolor('white')\n",
    "sns.set_style(\"darkgrid\")\n",
    "ax.xaxis.grid(False)\n",
    "ax.yaxis.grid(True)\n",
    "plt.show()\n",
    "fig = ax.get_figure()\n",
    "fig.savefig('powerline.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Plots/.ipynb_checkpoints/roofline-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAQsAAADMCAYAAABkz4bqAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11bd15410>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "from matplotlib.legend_handler import HandlerLine2D\n",
    "from math import log, ceil\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "fig.set_size_inches(4, 3)\n",
    "AI = [0.125,0.25,0.5,1,2,4,8,16,32,64,128,256,512]\n",
    "axes = plt.gca()\n",
    "axes.set_ylim([1e-1,1e4])\n",
    "ax.set_xscale('log')\n",
    "ax.set_yscale('log')\n",
    "sns.set_style(\"darkgrid\")\n",
    "\n",
    "bw=[21.3, 214.7];\n",
    "peak=[50.4,1699];\n",
    "\n",
    "AI_BW = np.multiply(bw[0],AI)\n",
    "perf = np.minimum(AI_BW,peak[0])\n",
    "line1, = ax.plot(AI, perf,label='2010') \n",
    "\n",
    "AI_BW = np.multiply(bw[1],AI)\n",
    "perf = np.minimum(AI_BW,peak[1])\n",
    "ax.plot(AI, perf,label='2020') \n",
    "\n",
    "vline_min=0.1;\n",
    "y_min=0.15;\n",
    "x_value=4.8773;\n",
    "y_value = np.interp(x_value, AI, perf);\n",
    "plt.vlines(x=x_value, ymin=vline_min, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-1.2,y_min,'FFT',rotation=90, fontsize=7,verticalalignment='bottom')\n",
    "\n",
    "x_value=208.7071;\n",
    "y_value = np.interp(x_value, AI, perf);\n",
    "plt.vlines(x=x_value, ymin=vline_min, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-50,y_min,'FMM P2P',rotation=90, fontsize=7,verticalalignment='bottom')\n",
    "\n",
    "x_value=23.5898;\n",
    "y_value = np.interp(x_value, AI, perf);\n",
    "plt.vlines(x=x_value, ymin=vline_min, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-6,y_min,'FMM M2L (Cartesian)',rotation=90, fontsize=7,verticalalignment='bottom')\n",
    "\n",
    "x_value=11.8024;\n",
    "y_value = np.interp(x_value, AI, perf);\n",
    "plt.vlines(x=x_value, ymin=vline_min, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-3,y_min,'FMM M2L (EC+FFT)',rotation=90, fontsize=7,verticalalignment='bottom')\n",
    "\n",
    "x_value=0.1849;\n",
    "y_value = np.interp(x_value, AI, perf);\n",
    "plt.vlines(x=x_value, ymin=vline_min, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-0.05,y_min,'SpMV',rotation=90, fontsize=7,verticalalignment='bottom')\n",
    "\n",
    "x_value=0.3549;\n",
    "y_value = np.interp(x_value, AI, perf);\n",
    "plt.vlines(x=x_value, ymin=vline_min, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-0.09,y_min,'Stencil',rotation=90, fontsize=7,verticalalignment='bottom')\n",
    "\n",
    "sns.set_context(rc={\"font.size\":8})   \n",
    "plt.legend(handler_map={line1: HandlerLine2D(numpoints=4)})\n",
    "ax.set_xticklabels(['1/8','1/4','1/2','1','2','4','8','16','32','64','128','256','512'], fontsize=6)\n",
    "ax.tick_params(axis='both', which='major', labelsize=6)\n",
    "ax.set_xticks(AI)                                                       \n",
    "ax.set_ylabel('Performance (GFLOP/s)',size=8)\n",
    "ax.set_xlabel('Arithmetic Intensity (FLOP/Byte)',size=8)\n",
    "\n",
    "legend = plt.legend(fontsize=8,loc=2,frameon=True)\n",
    "frame = legend.get_frame()\n",
    "frame.set_facecolor('white')\n",
    "ax.xaxis.grid(False)\n",
    "ax.yaxis.grid(True)\n",
    "\n",
    "plt.show()\n",
    "fig = ax.get_figure()\n",
    "fig.savefig('roofline.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Plots/.ipynb_checkpoints/rooflineE-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAQsAAADMCAYAAABkz4bqAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nLAQCgVGIYCEQCIxCBAuBQGAU/w8FLi+NLMTbcwAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x119947250>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "from matplotlib.legend_handler import HandlerLine2D\n",
    "from math import log, ceil\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "fig.set_size_inches(4, 3)\n",
    "AI = [0.125,0.25,0.5,1,2,4,8,16,32,64,128,256,512]\n",
    "axes = plt.gca()\n",
    "axes.set_ylim([1e-1,1e2])\n",
    "ax.set_xscale('log')\n",
    "ax.set_yscale('log')\n",
    "\n",
    "Tf = 1/(28.8*1e9);\n",
    "Tm = 1/(25.6*1e9);\n",
    "Ef = 24.3 * 1e-12;\n",
    "Em = 418 * 1e-12;\n",
    "\n",
    "p0 = 0;\n",
    "E0 = p0*Tf;\n",
    "Bt = [Tm/Tf]*13;\n",
    "Be = Em/Ef;\n",
    "Ef1 = Ef - E0;\n",
    "eta = Ef/Ef1;\n",
    "Be1 = eta * Be + (1-eta) * np.maximum(0,np.subtract(Bt,AI));\n",
    "E = Ef1*(1+Be1/AI);\n",
    "Emodel = 1/E/1e9;\n",
    "\n",
    "line1, = ax.plot(AI, Emodel,label='Ivy Bridge double-precision') \n",
    "\n",
    "vline_min=0.1;\n",
    "y_min=0.12;\n",
    "x_value=4.8773;\n",
    "y_value = np.interp(x_value, AI, Emodel);\n",
    "plt.vlines(x=x_value, ymin=vline_min, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-1.2,y_min,'FFT',rotation=90, fontsize=7,verticalalignment='bottom')\n",
    "\n",
    "x_value=208.7071;\n",
    "y_value = np.interp(x_value, AI, Emodel);\n",
    "plt.vlines(x=x_value, ymin=vline_min, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-50,y_min,'FMM P2P',rotation=90, fontsize=7,verticalalignment='bottom')\n",
    "\n",
    "x_value=23.5898;\n",
    "y_value = np.interp(x_value, AI, Emodel);\n",
    "plt.vlines(x=x_value, ymin=vline_min, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-6,y_min,'FMM M2L (Cartesian)',rotation=90, fontsize=7,verticalalignment='bottom')\n",
    "\n",
    "x_value=11.8024;\n",
    "y_value = np.interp(x_value, AI, Emodel);\n",
    "plt.vlines(x=x_value, ymin=vline_min, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-3,y_min,'FMM M2L (EC+FFT)',rotation=90, fontsize=7,verticalalignment='bottom')\n",
    "\n",
    "x_value=0.1849;\n",
    "y_value = np.interp(x_value, AI, Emodel);\n",
    "plt.vlines(x=x_value, ymin=vline_min, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-0.05,y_min,'SpMV',rotation=90, fontsize=7,verticalalignment='bottom')\n",
    "\n",
    "x_value=0.3549;\n",
    "y_value = np.interp(x_value, AI, Emodel);\n",
    "plt.vlines(x=x_value, ymin=vline_min, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-0.09,y_min,'Stencil',rotation=90, fontsize=7,verticalalignment='bottom')\n",
    "\n",
    "sns.set_context(rc={\"font.size\":6})   \n",
    "plt.legend(handler_map={line1: HandlerLine2D(numpoints=4)})\n",
    "ax.set_xticklabels(['1/8','1/4','1/2','1','2','4','8','16','32','64','128','256','512'], fontsize=8)\n",
    "ax.tick_params(axis='both', which='major', labelsize=6)\n",
    "ax.set_xticks(AI)                                                       \n",
    "ax.set_ylabel('Performance (GFLOP/s)',size=8)\n",
    "ax.set_xlabel('Arithmetic Intensity (FLOP/Byte)',size=8)\n",
    "\n",
    "legend = plt.legend(fontsize=8,loc=2,frameon=True)\n",
    "frame = legend.get_frame()\n",
    "frame.set_facecolor('white')\n",
    "sns.set_style(\"darkgrid\")\n",
    "ax.xaxis.grid(False)\n",
    "ax.yaxis.grid(True)\n",
    "\n",
    "plt.show()\n",
    "fig = ax.get_figure()\n",
    "fig.savefig('rooflineE.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Plots/.ipynb_checkpoints/rooflineGPU-checkpoint.ipynb <==
{
 "cells": [],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Plots/.ipynb_checkpoints/stencil_AM-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x1126daa90>]"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from sklearn import ensemble\n",
    "from scipy import interpolate\n",
    "from sklearn import preprocessing\n",
    "from sklearn import datasets, linear_model\n",
    "from sklearn.tree import DecisionTreeRegressor\n",
    "from sklearn.ensemble import AdaBoostRegressor\n",
    "from sklearn.ensemble import ExtraTreesRegressor\n",
    "from sklearn.ensemble import RandomForestRegressor\n",
    "from sklearn.model_selection import train_test_split\n",
    "from sklearn.metrics import mean_squared_error, r2_score\n",
    "\n",
    "W = 8\n",
    "dim = 3.\n",
    "channels = 0.\n",
    "stencil_size = 85\n",
    "l = (stencil_size - 1) / 3. / 2.\n",
    "\n",
    "\n",
    "cacheline = 64\n",
    "GPR = 10.\n",
    "FPR = 12.\n",
    "\n",
    "size = [64e3, 512e3, 2e6]\n",
    "BW = [14.6e9, 4.1e9, 2.2e9, 1.3e9]\n",
    "\n",
    "range_i = [16.,24.,32.,40.,48.,56.,64.,128.,256.,512.,1024.]\n",
    "range_j = [16.,24.,32.,40.,48.,56.,64.,128.,256.,512.,1024.]\n",
    "\n",
    "num_threads = 1\n",
    "list_size = np.array(range_i).shape[0] * np.array(range_j).shape[0] * num_threads\n",
    "\n",
    "T_total = [0] * list_size\n",
    "Misses_L1 = [0] * list_size\n",
    "Misses_L2 = [0] * list_size\n",
    "Misses_L3 = [0] * list_size\n",
    "nplanes_L1 = [0] * list_size\n",
    "nplanes_L2 = [0] * list_size\n",
    "nplanes_L3 = [0] * list_size\n",
    "\n",
    "index = 0\n",
    "for t in range(1,2):\n",
    "#     size = np.divide([16e3, 2048e3, 6144e3, 67098652e3], t)\n",
    "    size = np.divide([64e3, 512e3, 2e6], t)\n",
    "    for i in range_i:\n",
    "        for j in range_j:\n",
    "            I = 128\n",
    "            J = 128\n",
    "            K = 1\n",
    "\n",
    "            TI = i\n",
    "            TJ = j\n",
    "            TK = 1\n",
    "\n",
    "            NBI = I / TI\n",
    "            NBJ = J / TJ\n",
    "            NBK = K / TK\n",
    "\n",
    "            NB = NBI * NBJ * NBK\n",
    "\n",
    "            I = np.ceil(TI/W) * W\n",
    "            J = TJ\n",
    "            K = TK\n",
    "\n",
    "            II = np.ceil((TI + 2 * l) / W) * W\n",
    "            JJ = TJ + 2 * l\n",
    "            KK = TK + 2 * l\n",
    "\n",
    "            P_read = 2 * l + 1\n",
    "            S_read = II * JJ\n",
    "\n",
    "            P_write = 1 \n",
    "            S_write = I * J   \n",
    "\n",
    "            R = P_read / (2. * P_read - 1)\n",
    "\n",
    "            S_total = P_read * S_read\n",
    "\n",
    "            # L1\n",
    "            R1 = (size[0] / W * R) >= S_total        \n",
    "            R2 = (size[0] / W) > S_total\n",
    "            R3 = (size[0] / W) * R > S_read\n",
    "            R4 = ((size[0] / W) * R) < (P_read * II)\n",
    "\n",
    "            if (R1):\n",
    "                nplanes_L1[index] = 1.\n",
    "            elif ((not R1) & R2):\n",
    "                x_min = (size[0] / W * R)/ (P_read * JJ)\n",
    "                x_max = (size[0] / W)/ (P_read * JJ)\n",
    "                f = interpolate.interp1d([x_min, x_max], [1, P_read - 1])\n",
    "                nplanes_L1[index] = f(II)\n",
    "            elif ((not R2) & R3):        \n",
    "                x_min = (size[0] / W)/ (P_read * JJ)\n",
    "                x_max = (size[0] / W * R) / JJ\n",
    "                f = interpolate.interp1d([x_min, x_max], [P_read - 1, P_read])\n",
    "                nplanes_L1[index] = f(II)\n",
    "            elif ((not R3) & (not R4)):        \n",
    "                x_min = (size[0] / W * R) / JJ\n",
    "                x_max = (size[0] / W * R) / P_read\n",
    "                f = interpolate.interp1d([x_min, x_max], [P_read, 2 * P_read - 1])\n",
    "                nplanes_L1[index] = f(II)\n",
    "            elif (R4):\n",
    "                nplanes_L1[index] = 2 * P_read - 1\n",
    "\n",
    "            P = 1. - ((P_read - 1) / JJ)\n",
    "            nplanes_L1[index] = nplanes_L1[index] * P\n",
    "\n",
    "            nplanes_NS_L1 = np.maximum(nplanes_L1[index] - channels, 0)\n",
    "            nplanes_S_L1 = nplanes_L1[index] - nplanes_NS_L1\n",
    "\n",
    "            Misses_L1[index] = np.ceil(II / W) * JJ * KK * nplanes_NS_L1 * NB\n",
    "\n",
    "            Reg_grid = (2 * l* dim) + 1\n",
    "            Reg_weight = np.maximum(2. - FPR, 0.)\n",
    "            Reg_index = np.maximum(((2 * l * (dim - 1)) + 1) - GPR, 0.)\n",
    "            T_L1_word = W / BW[0]\n",
    "            Hits_L1 = ((Reg_grid + Reg_weight + Reg_index) * I * J * K) - Misses_L1[index]\n",
    "            T_L1 = Hits_L1 * T_L1_word\n",
    "\n",
    "            S_total = P_read * S_read + P_write * S_write\n",
    "\n",
    "            # L2\n",
    "            R1 = (size[1] / W * R) >= S_total\n",
    "            R2 = (size[1] / W) > S_total\n",
    "            R3 = (size[1] / W) * R > S_read\n",
    "            R4 = ((size[1] / W) * R) < (P_read * II)\n",
    "\n",
    "            if (R1):\n",
    "                nplanes_L2[index] = 1.\n",
    "            elif ((not R1) & R2):\n",
    "                x_min = ((size[1] / W * R) - (P_write * S_write))/ (P_read * JJ)\n",
    "                x_max = ((size[1] / W) - (P_write * S_write))/ (P_read * JJ)\n",
    "                f = interpolate.interp1d([x_min, x_max], [1, P_read - 1])\n",
    "                nplanes_L2[index] = f(II)\n",
    "            elif ((not R2) & R3):        \n",
    "                x_min = ((size[1] / W) - (P_write * S_write))/ (P_read * JJ)\n",
    "                x_max = (size[1] / W * R) / JJ\n",
    "                f = interpolate.interp1d([x_min, x_max], [P_read - 1, P_read])\n",
    "                nplanes_L2[index] = f(II)\n",
    "            elif ((not R3) & (not R4)):        \n",
    "                x_min = (size[1] / W * R) / JJ\n",
    "                x_max = (size[1] / W * R) / P_read\n",
    "                f = interpolate.interp1d([x_min, x_max], [P_read, 2 * P_read - 1])\n",
    "                nplanes_L2[index] = f(II)\n",
    "            elif (R4):\n",
    "                nplanes_L2[index] = 2 * P_read - 1\n",
    "\n",
    "            P = 1. - ((P_read - 1) / JJ)\n",
    "            nplanes_L2[index] = nplanes_L2[index] * P\n",
    "\n",
    "            nplanes_NS_L2 = np.maximum(nplanes_L2[index] - channels, 0)\n",
    "            nplanes_S_L2 = nplanes_L2[index] - nplanes_NS_L2\n",
    "\n",
    "            Misses_L2[index] = np.ceil(II / W) * JJ * KK * nplanes_NS_L2 * NB\n",
    "\n",
    "            T_L2_CL = cacheline / BW[1]\n",
    "            Hits_L2 = Misses_L1[index] - Misses_L2[index]\n",
    "            T_L2 = T_L2_CL * Hits_L2\n",
    "\n",
    "            # L3\n",
    "            R1 = (size[2] / W * R) >= S_total\n",
    "            R2 = (size[2] / W) > S_total\n",
    "            R3 = (size[2] / W) * R > S_read\n",
    "            R4 = ((size[2] / W) * R) < (P_read * II)\n",
    "\n",
    "            if (R1):\n",
    "                nplanes_L3[index] = 1.\n",
    "            elif ((not R1) & R2):\n",
    "                x_min = ((size[2] / W * R) - (P_write * S_write))/ (P_read * JJ)\n",
    "                x_max = ((size[2] / W) - (P_write * S_write))/ (P_read * JJ)\n",
    "                f = interpolate.interp1d([x_min, x_max], [1, P_read - 1])\n",
    "                nplanes_L3[index] = f(II)\n",
    "            elif ((not R2) & R3):        \n",
    "                x_min = ((size[2] / W) - (P_write * S_write))/ (P_read * JJ)\n",
    "                x_max = (size[2] / W * R) / JJ\n",
    "                f = interpolate.interp1d([x_min, x_max], [P_read - 1, P_read])\n",
    "                nplanes_L3[index] = f(II)\n",
    "            elif ((not R3) & (not R4)):        \n",
    "                x_min = (size[2] / W * R) / JJ\n",
    "                x_max = (size[2] / W * R) / P_read\n",
    "                f = interpolate.interp1d([x_min, x_max], [P_read, 2 * P_read - 1])\n",
    "                nplanes_L3[index] = f(II)\n",
    "            elif (R4):\n",
    "                nplanes_L3[index] = 2 * P_read - 1\n",
    "\n",
    "\n",
    "            P = 1. - ((P_read - 1) / JJ)\n",
    "            nplanes_L3[index] = nplanes_L3[index] * P\n",
    "\n",
    "            nplanes_NS_L3 = np.maximum(nplanes_L3[index] - channels, 0)\n",
    "            nplanes_S_L3 = nplanes_L3[index] - nplanes_NS_L3\n",
    "\n",
    "            Misses_L3[index] = np.ceil(II / W) * JJ * KK * nplanes_NS_L3 * NB\n",
    "\n",
    "            T_L3_CL = cacheline / BW[2]\n",
    "            Hits_L3 = Misses_L2[index] - Misses_L3[index]\n",
    "            T_L3 = T_L3_CL * Hits_L3\n",
    "\n",
    "            # Memory\n",
    "            T_mem_CL = cacheline / BW[3]\n",
    "            Hits_mem = Misses_L3[index] # 3\n",
    "            T_mem = T_mem_CL * Hits_mem\n",
    "\n",
    "            T_total[index] = T_L1 + T_L2 + T_L3 + T_mem\n",
    "\n",
    "            index = index + 1\n",
    "\n",
    "\n",
    "plt.plot(nplanes_L1, '-*',label='AM')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def log_interp1d(xx, yy, kind='linear'):\n",
    "    logx = np.log10(xx)\n",
    "    logy = np.log10(yy)\n",
    "    lin_interp = interpolate.interp1d(logx, logy, kind=kind)\n",
    "    log_interp = lambda zz: np.power(10.0, lin_interp(np.log10(zz)))\n",
    "    return log_interp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "from sklearn.utils import check_array\n",
    "def mean_absolute_percentage_error(y_true, y_pred): \n",
    "    \n",
    "    y_true, y_pred = np.array(y_true), np.array(y_pred)\n",
    "    \n",
    "#     return np.mean(np.abs((y_true - y_pred) / y_true)) * 100\n",
    "    return (np.linalg.norm(y_true-y_pred) / np.linalg.norm(y_true))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Misses_L2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.14"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Plots/.ipynb_checkpoints/trends-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "def log_10_product(x, pos):\n",
    "    \"\"\"The two args are the value and tick position.\n",
    "    Label ticks with the product of the exponentiation\"\"\"\n",
    "    return '%1i' % (x)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[ 4  4  4  6  6  8 12 18 18 22 24]\n"
     ]
    }
   ],
   "source": [
    "df = pd.read_excel('GPU.xlsx', header=None)\n",
    "array = df.as_matrix()\n",
    "\n",
    "year = array[:,0]\n",
    "peak = array[:,2]\n",
    "\n",
    "# unq, unq_inv, unq_cnt = np.unique(year, return_inverse=True, return_counts=True)\n",
    "\n",
    "# xmax = np.zeros(unq.shape[0])\n",
    "# np.maximum.at(xmax, unq_inv, peak)\n",
    "\n",
    "year = np.array(year,dtype=int)\n",
    "peak = np.array(peak,dtype=int)\n",
    "\n",
    "print peak"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "3.2892534513878355\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.pyplot import *\n",
    "\n",
    "sns.set()\n",
    "\n",
    "sns.set_style(\"whitegrid\")\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "plt.plot(year,peak,'o',color='navy')\n",
    "coefficients =np.polyfit(year,np.log(peak),1)\n",
    "print np.log(2)/coefficients[0]\n",
    "fitted_y=np.polyval(coefficients, year)\n",
    "plt.plot(year, np.exp(fitted_y),linewidth=2.5,color='orangered')\n",
    "plt.xlabel('Year',size=15);\n",
    "plt.ylabel('Cores',size=15);\n",
    "\n",
    "# from matplotlib.ticker import ScalarFormatter\n",
    "# for axis in [ax.xaxis, ax.yaxis]:\n",
    "#     ax.yaxis.set_major_formatter(ScalarFormatter())\n",
    "# sf = ScalarFormatter()\n",
    "# sf.set_scientific(False)\n",
    "\n",
    "\n",
    "# plt.yscale('log')\n",
    "\n",
    "ax.semilogy()\n",
    "\n",
    "# for axis in [ax.xaxis, ax.yaxis]:\n",
    "#     axis.set_major_formatter(ScalarFormatter())\n",
    "\n",
    "\n",
    "# formatter = FuncFormatter(log_10_product)\n",
    "# ax.xaxis.set_major_formatter(formatter)\n",
    "# ax.yaxis.set_major_formatter(formatter)\n",
    "\n",
    "# major_ticks = np.arange(200, 6000, 500)\n",
    "\n",
    "# ax.set_yticks(major_ticks)\n",
    "\n",
    "# ax.get_xaxis().set_minor_locator(matplotlib.ticker.AutoMinorLocator())\n",
    "# ax.get_yaxis().set_minor_locator(matplotlib.ticker.AutoMinorLocator())\n",
    "# ax.grid(b=True, which='minor',  linewidth=.2)\n",
    "# ax.grid(b=True, which='major',  linewidth=1)\n",
    "\n",
    "\n",
    "sns.set_context(rc={\"font.size\":13})   \n",
    "ax.tick_params(axis='both', which='major', labelsize=13)\n",
    "\n",
    "axes = plt.gca()\n",
    "axes.set_ylim([1e0,1e2])\n",
    "\n",
    "plt.show()\n",
    "fig = ax.get_figure()\n",
    "# fig.savefig('CPU_cores.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[1.0549700e+05 4.7451200e+04 2.3737000e+03 1.2383900e+04 1.6967700e+05\n",
      " 3.5984100e+05 4.3735800e+05 1.2782600e+04 6.0749200e+05 2.8834500e+05\n",
      " 1.0169560e+05 2.1302430e+05 1.0085940e+06 1.1199130e+06 5.5871000e+04\n",
      " 4.3855850e+06 2.2705900e+05 8.0580460e+05 4.4586900e+05 4.3844610e+06\n",
      " 5.8593670e+06 7.1396900e+06 4.0027030e+06 2.4506800e+05 1.3838195e+07\n",
      " 6.3670150e+06 1.5308650e+06]\n"
     ]
    }
   ],
   "source": [
    "df = pd.read_excel('BW.xlsx', header=None)\n",
    "array = df.as_matrix()\n",
    "\n",
    "year = array[:,0]\n",
    "BW = array[:,1:5]\n",
    "BW = BW.max(axis=1)\n",
    "\n",
    "unq, unq_inv, unq_cnt = np.unique(year, return_inverse=True, return_counts=True)\n",
    "xmax = np.zeros(27)\n",
    "np.maximum.at(xmax, unq_inv, BW)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "3.4150244784345656\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "sns.set()\n",
    "sns.set_style(\"whitegrid\")\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "plt.plot(unq,xmax/1e3,'o',color='navy')\n",
    "plt.yscale('log')\n",
    "coefficients =np.polyfit(unq,np.log(xmax/1e3),1)\n",
    "print np.log(2)/coefficients[0]\n",
    "fitted_y=np.polyval(coefficients, unq)\n",
    "plt.plot(unq, np.exp(fitted_y),linewidth=2.5,color='orangered')\n",
    "plt.xlabel('Year',size=15);\n",
    "plt.ylabel('GB/s',size=15);\n",
    "\n",
    "sns.set_context(rc={\"font.size\":13})   \n",
    "ax.tick_params(axis='both', which='major', labelsize=13)\n",
    "\n",
    "\n",
    "plt.show()\n",
    "fig = ax.get_figure()\n",
    "fig.savefig('BW_projection.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Single thread\n",
    "\n",
    "df = pd.read_excel('FLOP.xlsx', header=None)\n",
    "array = df.as_matrix()\n",
    "\n",
    "year = array[:,0]\n",
    "FLOP = array[:,1]\n",
    "FLOP = FLOP.astype(float)\n",
    "\n",
    "unq, unq_inv, unq_cnt = np.unique(year, return_inverse=True, return_counts=True)\n",
    "\n",
    "xmax = np.zeros(unq.shape[0])\n",
    "np.maximum.at(xmax, unq_inv, FLOP)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2.6463106747221907\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "sns.set()\n",
    "sns.set_style(\"whitegrid\")\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "plt.plot(unq,xmax/1e3,'o',color='navy')\n",
    "plt.yscale('log')\n",
    "coefficients =np.polyfit(unq,np.log(xmax/1e3),1)\n",
    "print np.log(2)/coefficients[0]\n",
    "fitted_y=np.polyval(coefficients, unq)\n",
    "plt.plot(unq, np.exp(fitted_y),linewidth=2.5,color='orangered')\n",
    "plt.xlabel('Year',size=15);\n",
    "plt.ylabel('GFLOPS',size=15);\n",
    "# plt.grid()\n",
    "\n",
    "sns.set_context(rc={\"font.size\":13})   \n",
    "ax.tick_params(axis='both', which='major', labelsize=13)\n",
    "\n",
    "plt.show()\n",
    "fig = ax.get_figure()\n",
    "fig.savefig('FLOP_projection.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_excel('interconnect.xlsx', header=None)\n",
    "array = df.as_matrix()\n",
    "\n",
    "year = array[:,0]\n",
    "year = year.astype(float)\n",
    "\n",
    "interconnect = array[:,1]\n",
    "interconnect = interconnect.astype(float)\n",
    "\n",
    "unq, unq_inv, unq_cnt = np.unique(year, return_inverse=True, return_counts=True)\n",
    "\n",
    "xmax = np.zeros(unq.shape[0])\n",
    "np.maximum.at(xmax, unq_inv, interconnect)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2.7286657574515565\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "sns.set()\n",
    "sns.set_style(\"whitegrid\")\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "plt.plot(unq,xmax/1e3,'o',color='navy')\n",
    "plt.yscale('log')\n",
    "coefficients =np.polyfit(unq,np.log(xmax/1e3),1)\n",
    "print np.log(2)/coefficients[0]\n",
    "fitted_y=np.polyval(coefficients, unq)\n",
    "plt.plot(unq, np.exp(fitted_y),linewidth=2.5,color='orangered')\n",
    "plt.xlabel('Year',size=15);\n",
    "plt.ylabel('GB/s',size=15);\n",
    "\n",
    "sns.set_context(rc={\"font.size\":13})   \n",
    "ax.tick_params(axis='both', which='major', labelsize=13)\n",
    "\n",
    "plt.show()\n",
    "fig = ax.get_figure()\n",
    "fig.savefig('connect_projection.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_excel('cores.xlsx', header=None)\n",
    "array = df.as_matrix()\n",
    "\n",
    "year = array[:,0]\n",
    "year = year.astype(float)\n",
    "\n",
    "cores = array[:,1]\n",
    "cores = cores.astype(float)\n",
    "\n",
    "unq, unq_inv, unq_cnt = np.unique(year, return_inverse=True, return_counts=True)\n",
    "\n",
    "xmax = np.zeros(unq.shape[0])\n",
    "np.maximum.at(xmax, unq_inv, cores)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2.0033317760532383\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "sns.set()\n",
    "sns.set_style(\"whitegrid\")\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "plt.plot(unq,xmax,'o',color='navy')\n",
    "plt.yscale('log')\n",
    "coefficients =np.polyfit(unq,np.log(xmax),1)\n",
    "print np.log(2)/coefficients[0]\n",
    "fitted_y=np.polyval(coefficients, unq)\n",
    "plt.plot(unq, np.exp(fitted_y),linewidth=2.5,color='orangered')\n",
    "plt.xlabel('Year',size=15);\n",
    "plt.ylabel('Cores',size=15);\n",
    "\n",
    "sns.set_context(rc={\"font.size\":13})   \n",
    "ax.tick_params(axis='both', which='major', labelsize=13)\n",
    "\n",
    "\n",
    "plt.show()\n",
    "\n",
    "\n",
    "fig.savefig('cores.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_excel('watt.xlsx', header=None)\n",
    "array = df.as_matrix()\n",
    "\n",
    "year = array[:,0]\n",
    "year = year.astype(float)\n",
    "\n",
    "watt = array[:,1]\n",
    "watt = watt.astype(float)\n",
    "\n",
    "unq, unq_inv, unq_cnt = np.unique(year, return_inverse=True, return_counts=True)\n",
    "\n",
    "xmin = np.ones(unq.shape[0]) * 100000000\n",
    "np.minimum.at(xmin, unq_inv, watt)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "5.017945811564608\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "sns.set()\n",
    "\n",
    "# fig, ax = plt.subplots()\n",
    "# fig.set_size_inches(8, 6)\n",
    "\n",
    "# plt.plot(unq,xmin,'o')\n",
    "# plt.yscale('log')\n",
    "# coefficients =np.polyfit(unq,np.log(xmin),1)\n",
    "# print np.log(2)/coefficients[0]\n",
    "# fitted_y=np.polyval(coefficients, unq)\n",
    "# plt.plot(unq, np.exp(fitted_y),linewidth=3.)\n",
    "# plt.xlabel('Year',size=16);\n",
    "# plt.ylabel('Watt',size=16);\n",
    "\n",
    "# sns.set_context(rc={\"font.size\":16})   \n",
    "# ax.tick_params(axis='both', which='major', labelsize=12)\n",
    "\n",
    "# plt.show()\n",
    "\n",
    "\n",
    "sns.set_style(\"whitegrid\")\n",
    "\n",
    "plt.plot(unq,xmin,'o',color='navy')\n",
    "plt.yscale('log')\n",
    "coefficients =np.polyfit(unq,np.log(xmin),1)\n",
    "print np.log(2)/coefficients[0]\n",
    "fitted_y=np.polyval(coefficients, unq)\n",
    "plt.plot(unq, np.exp(fitted_y),linewidth=2.5,color='orangered')\n",
    "plt.xlabel('Year',size=13);\n",
    "plt.ylabel('GB/s',size=13);\n",
    "# plt.grid()\n",
    "\n",
    "sns.set_context(rc={\"font.size\":11})   \n",
    "ax.tick_params(axis='both', which='major', labelsize=11)\n",
    "\n",
    "\n",
    "plt.show()\n",
    "\n",
    "fig = ax.get_figure()\n",
    "fig.savefig('watt.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 96,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.3209547746183532"
      ]
     },
     "execution_count": 96,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "2.6463106747221907/2.0033317760532383"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 100,
   "metadata": {},
   "outputs": [],
   "source": [
    "# machine peak top500\n",
    "df = pd.read_excel('peak.xlsx', header=None)\n",
    "array = df.as_matrix()\n",
    "\n",
    "year = array[:,0]\n",
    "year = year.astype(float)\n",
    "\n",
    "peak = array[:,1]\n",
    "peak = peak.astype(float)\n",
    "\n",
    "unq, unq_inv, unq_cnt = np.unique(year, return_inverse=True, return_counts=True)\n",
    "\n",
    "xmax = np.zeros(unq.shape[0])\n",
    "np.maximum.at(xmax, unq_inv, peak)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 102,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1.1320950200779127\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "sns.set()\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "fig.set_size_inches(8, 6)\n",
    "\n",
    "plt.plot(unq,xmax,'o')\n",
    "plt.yscale('log')\n",
    "coefficients =np.polyfit(unq,np.log(xmax),1)\n",
    "print np.log(2)/coefficients[0]\n",
    "fitted_y=np.polyval(coefficients, unq)\n",
    "plt.plot(unq, np.exp(fitted_y),linewidth=3.)\n",
    "plt.xlabel('Year',size=16);\n",
    "plt.ylabel('GFLOPS',size=16);\n",
    "\n",
    "sns.set_context(rc={\"font.size\":16})   \n",
    "ax.tick_params(axis='both', which='major', labelsize=12)\n",
    "\n",
    "plt.show()\n",
    "\n",
    "fig = ax.get_figure()\n",
    "\n",
    "fig.savefig('peak.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 99,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_excel('Tesla.xlsx', header=None)\n",
    "array = df.as_matrix()\n",
    "\n",
    "year = array[3:,0]\n",
    "BW = array[3:,3]\n",
    "\n",
    "unq, unq_inv, unq_cnt = np.unique(year, return_inverse=True, return_counts=True)\n",
    "\n",
    "xmax = np.zeros(unq.shape[0])\n",
    "np.maximum.at(xmax, unq_inv, BW)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1.6973620553352726\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "sns.set()\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "fig.set_size_inches(8, 6)\n",
    "\n",
    "plt.plot(unq,xmax/1e3,'o')\n",
    "plt.yscale('log')\n",
    "coefficients =np.polyfit(unq,np.log(xmax/1e3),1)\n",
    "print np.log(2)/coefficients[0]\n",
    "fitted_y=np.polyval(coefficients, unq)\n",
    "plt.plot(unq, np.exp(fitted_y),linewidth=3.)\n",
    "plt.xlabel('Year',size=16);\n",
    "plt.ylabel('GB/s',size=16);\n",
    "# plt.grid()\n",
    "\n",
    "sns.set_context(rc={\"font.size\":16})   \n",
    "ax.tick_params(axis='both', which='major', labelsize=12)\n",
    "\n",
    "plt.show()\n",
    "\n",
    "fig = ax.get_figure()\n",
    "fig.savefig('GPU_BW_projection.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.ticker import ScalarFormatter\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "ax.axis([1, 10000, 1, 100000])\n",
    "ax.loglog()\n",
    "\n",
    "for axis in [ax.xaxis, ax.yaxis]:\n",
    "    axis.set_major_formatter(ScalarFormatter())\n",
    "\n",
    "\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Plots/CVF_FFT.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import matplotlib \n",
    "from matplotlib.ticker import FormatStrFormatter\n",
    "\n",
    "colors = ['orangered','navy']\n",
    "\n",
    "# x = ['2010', '2020']\n",
    "# y = [0.3520, 50.0907]\n",
    "\n",
    "x = ['2015', '2025']\n",
    "y = [0.0204, 2.9343]\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "fig.set_size_inches(8, 6)\n",
    "# ax.set_yscale('log')\n",
    "ax.locator_params(nbins=4)\n",
    "# ax.yaxis.set_major_formatter(FormatStrFormatter('%.1f'))\n",
    "ax.yaxis.get_major_formatter().set_powerlimits((0, 1))\n",
    "\n",
    "matplotlib.rcParams.update({'font.size': 26})\n",
    "\n",
    "ax = plt.bar([0,1],y,color=colors)\n",
    "plt.ylabel('CVF',size=28)\n",
    "plt.xlabel(' ',size=26)\n",
    "y_pos = np.arange(len(x))\n",
    "plt.xticks(y_pos, x, fontsize=28)\n",
    "plt.yticks(fontsize=26)\n",
    "\n",
    "# plt.yticks([0,20,40],['0.0','2.0','4.0'],fontsize=24)\n",
    "\n",
    "plt.grid(axis='y')\n",
    "plt.show()\n",
    "\n",
    "fig.savefig('CVF_FFT.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.14"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Plots/CVF_FMM.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import matplotlib \n",
    "from matplotlib.ticker import FormatStrFormatter\n",
    "\n",
    "colors = ['orangered','navy']\n",
    "\n",
    "# x = ['2010', '2020']\n",
    "# y = [0.0012, 0.0049]\n",
    "\n",
    "x = ['2015', '2025']\n",
    "y = [3.4374e-04, 0.0044]\n",
    "    \n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "fig.set_size_inches(8, 6)\n",
    "# ax.set_yscale('log')\n",
    "ax.locator_params(nbins=4)\n",
    "ax.yaxis.get_major_formatter().set_powerlimits((0, 1))\n",
    "# ax.yaxis.set_major_formatter(FormatStrFormatter('%1.1f'))\n",
    "matplotlib.rcParams.update({'font.size': 26})\n",
    "\n",
    "ax = plt.bar([0,1],y,color=colors)\n",
    "\n",
    "\n",
    "plt.ylabel('CVF',size=28)\n",
    "plt.xlabel(' ',size=26)\n",
    "y_pos = np.arange(len(x))\n",
    "plt.xticks(y_pos, x, fontsize=28)\n",
    "plt.yticks(fontsize=26)\n",
    "\n",
    "\n",
    "\n",
    "# locs, labels = plt.yticks()\n",
    "# plt.yticks(locs,['1','2','3'],fontsize=24)\n",
    "\n",
    "\n",
    "plt.grid(axis='y')\n",
    "plt.show()\n",
    "\n",
    "fig.savefig('CVF_FMM.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0.   , 0.002, 0.004, 0.006])"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "locs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.14"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Plots/CVF_MG.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import matplotlib.ticker as ticker\n",
    "from matplotlib.ticker import FormatStrFormatter\n",
    "import matplotlib \n",
    "\n",
    "colors = ['orangered','navy']\n",
    "\n",
    "# x = ['2010', '2020']\n",
    "# y = [4.3589e-05, 1.6248e-04]\n",
    "\n",
    "x = ['2015', '2025']\n",
    "y = [1.2303e-05, 4.9496e-05]\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "fig.set_size_inches(8, 6)\n",
    "# ax.set_yscale('log')\n",
    "ax.locator_params(nbins=4)\n",
    "# ax.yaxis.set_major_formatter(FormatStrFormatter('%g'))\n",
    "ax.yaxis.get_major_formatter().set_powerlimits((0, 1))\n",
    "matplotlib.rcParams.update({'font.size': 26})\n",
    "\n",
    "ax = plt.bar([0,1],y,color=colors)\n",
    "plt.ylabel('CVF',size=28)\n",
    "plt.xlabel(' ',size=26)\n",
    "y_pos = np.arange(len(x))\n",
    "plt.xticks(y_pos, x, fontsize=28)\n",
    "plt.yticks(fontsize=26)\n",
    "\n",
    "plt.grid(axis='y')\n",
    "plt.show()\n",
    "\n",
    "fig.savefig('CVF_MG.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.14"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Plots/DVF_FFT.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import matplotlib\n",
    "\n",
    "colors = ['orangered','navy']\n",
    "\n",
    "x = ['2015', '2025']\n",
    "y = [0.0029, 0.4314]\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "fig.set_size_inches(8, 6)\n",
    "ax.set_yscale('log')\n",
    "# ax.locator_params(nbins=4)\n",
    "# ax.yaxis.set_major_formatter(FormatStrFormatter('%g'))\n",
    "# ax.yaxis.get_major_formatter().set_powerlimits((0, 1))\n",
    "matplotlib.rcParams.update({'font.size': 26})\n",
    "\n",
    "ax = plt.bar([0,1],y,color=colors)\n",
    "plt.ylabel('DVF',size=28)\n",
    "plt.xlabel(' ',size=26)\n",
    "y_pos = np.arange(len(x))\n",
    "plt.xticks(y_pos, x, fontsize=28)\n",
    "plt.yticks(fontsize=26)\n",
    "\n",
    "plt.grid(axis='y')\n",
    "plt.show()\n",
    "\n",
    "fig.savefig('DVF_FFT.pdf',bbox_inches='tight')\n",
    "\n",
    "\n",
    "# fig, ax = plt.subplots()\n",
    "# axes = plt.gca()\n",
    "\n",
    "# # set width of bar\n",
    "# barWidth = .2\n",
    " \n",
    "# # set height of bar\n",
    "# bars1 = [0.0029, 0.4314]\n",
    "# bars2 = [0.0013, 0.0637]\n",
    " \n",
    "# # Set position of bar on X axis\n",
    "# # r1 = np.arange(len(bars1))\n",
    "# r1 = [.2, .7]\n",
    "# r2 = [x + barWidth for x in r1]\n",
    " \n",
    "# plt.bar(r1, bars1, color='navy', width=barWidth, edgecolor='white', label='CPU')\n",
    "# plt.bar(r2, bars2, color='orangered', width=barWidth, edgecolor='white', label='GPU')\n",
    " \n",
    "# plt.xlabel('group', fontweight='bold')\n",
    "# plt.xticks([barWidth + (barWidth/2.), 4*barWidth], ['2015', '2025'])\n",
    "\n",
    "# legend = plt.legend(fontsize=16,loc=2,frameon=True)\n",
    "# frame = legend.get_frame()\n",
    "# frame.set_facecolor('white')\n",
    "# ax.xaxis.grid(False)\n",
    "# ax.yaxis.grid(True)\n",
    "# ax.set_ylabel('DVF',size=16)\n",
    "# ax.set_xlabel('',size=16)\n",
    "# ax.set_yscale('log')\n",
    "\n",
    "# ax.tick_params(axis='both', which='major', labelsize=14)\n",
    "\n",
    "\n",
    "# plt.show()\n",
    "\n",
    "# fig.savefig('DVF_FFT_CPU_GPU.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.14"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Plots/DVF_FMM.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import matplotlib \n",
    "\n",
    "colors = ['orangered','navy']\n",
    "\n",
    "x = ['2015', '2025']\n",
    "y = [0.3756, 41.2026]\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "fig.set_size_inches(8, 6)\n",
    "ax.set_yscale('log')\n",
    "# ax.locator_params(nbins=4)\n",
    "# ax.yaxis.set_major_formatter(FormatStrFormatter('%g'))\n",
    "# ax.yaxis.get_major_formatter().set_powerlimits((0, 1))\n",
    "matplotlib.rcParams.update({'font.size': 26})\n",
    "\n",
    "ax = plt.bar([0,1],y,color=colors)\n",
    "plt.ylabel('DVF',size=28)\n",
    "plt.xlabel(' ',size=26)\n",
    "y_pos = np.arange(len(x))\n",
    "plt.xticks(y_pos, x, fontsize=28)\n",
    "plt.yticks(fontsize=26)\n",
    "\n",
    "plt.grid(axis='y')\n",
    "plt.show()\n",
    "\n",
    "fig.savefig('DVF_FMM.pdf',bbox_inches='tight')\n",
    "\n",
    "# fig, ax = plt.subplots()\n",
    "# axes = plt.gca()\n",
    "\n",
    "# # set width of bar\n",
    "# barWidth = .2\n",
    " \n",
    "# # set height of bar\n",
    "# bars1 = [0.3756, 41.2026]\n",
    "# bars2 = [0.1308, 4.6552]\n",
    " \n",
    "# # Set position of bar on X axis\n",
    "# # r1 = np.arange(len(bars1))\n",
    "# r1 = [.2, .7]\n",
    "# r2 = [x + barWidth for x in r1]\n",
    " \n",
    "# plt.bar(r1, bars1, color='navy', width=barWidth, edgecolor='white', label='CPU')\n",
    "# plt.bar(r2, bars2, color='orangered', width=barWidth, edgecolor='white', label='GPU')\n",
    " \n",
    "# plt.xlabel('group', fontweight='bold')\n",
    "# plt.xticks([barWidth + (barWidth/2.), 4*barWidth], ['2015', '2025'])\n",
    "\n",
    "# legend = plt.legend(fontsize=16,loc=2,frameon=True)\n",
    "# frame = legend.get_frame()\n",
    "# frame.set_facecolor('white')\n",
    "# ax.xaxis.grid(False)\n",
    "# ax.yaxis.grid(True)\n",
    "# ax.set_ylabel('DVF',size=16)\n",
    "# ax.set_xlabel('',size=16)\n",
    "# ax.set_yscale('log')\n",
    "\n",
    "# ax.tick_params(axis='both', which='major', labelsize=14)\n",
    "\n",
    "\n",
    "# plt.show()\n",
    "\n",
    "# fig.savefig('DVF_FMM_CPU_GPU.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.14"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Plots/DVF_MG.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 61,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import matplotlib \n",
    "\n",
    "colors = ['orangered','navy']\n",
    "\n",
    "x = ['2015', '2025']\n",
    "y = [0.0371, 2.1007]\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "fig.set_size_inches(8, 6)\n",
    "ax.set_yscale('log')\n",
    "# ax.locator_params(nbins=4)\n",
    "# ax.yaxis.set_major_formatter(FormatStrFormatter('%g'))\n",
    "# ax.yaxis.get_major_formatter().set_powerlimits((0, 1))\n",
    "matplotlib.rcParams.update({'font.size': 26})\n",
    "\n",
    "ax = plt.bar([0,1],y,color=colors)\n",
    "plt.ylabel('DVF',size=28)\n",
    "plt.xlabel(' ',size=26)\n",
    "y_pos = np.arange(len(x))\n",
    "plt.xticks(y_pos, x, fontsize=28)\n",
    "plt.yticks(fontsize=26)\n",
    "\n",
    "plt.grid(axis='y')\n",
    "plt.show()\n",
    "\n",
    "fig.savefig('DVF_MG.pdf',bbox_inches='tight')\n",
    "\n",
    "# fig, ax = plt.subplots()\n",
    "# axes = plt.gca()\n",
    "\n",
    "# # set width of bar\n",
    "# barWidth = .2\n",
    " \n",
    "# # set height of bar\n",
    "# bars1 = [0.0371, 2.1007]\n",
    "# bars2 = [0.3754, 7.8723]\n",
    " \n",
    "# # Set position of bar on X axis\n",
    "# # r1 = np.arange(len(bars1))\n",
    "# r1 = [.2, .7]\n",
    "# r2 = [x + barWidth for x in r1]\n",
    " \n",
    "# plt.bar(r1, bars1, color='navy', width=barWidth, edgecolor='white', label='CPU')\n",
    "# plt.bar(r2, bars2, color='orangered', width=barWidth, edgecolor='white', label='GPU')\n",
    " \n",
    "# plt.xlabel('group', fontweight='bold')\n",
    "# plt.xticks([barWidth + (barWidth/2.), 4*barWidth], ['2015', '2025'])\n",
    "\n",
    "# legend = plt.legend(fontsize=16,loc=2,frameon=True)\n",
    "# frame = legend.get_frame()\n",
    "# frame.set_facecolor('white')\n",
    "# ax.xaxis.grid(False)\n",
    "# ax.yaxis.grid(True)\n",
    "# ax.set_ylabel('DVF',size=16)\n",
    "# ax.set_xlabel('',size=16)\n",
    "# ax.set_yscale('log')\n",
    "\n",
    "# ax.tick_params(axis='both', which='major', labelsize=14)\n",
    "\n",
    "\n",
    "# plt.show()\n",
    "\n",
    "fig.savefig('DVF_MG_CPU_GPU.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0, 1])"
      ]
     },
     "execution_count": 35,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "r1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[0.25, 1.25]"
      ]
     },
     "execution_count": 36,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "r2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.14"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Plots/EfficiencyE.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "from matplotlib.legend_handler import HandlerLine2D\n",
    "from math import log, ceil\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "AI = [0.125,0.25,0.5,1,2,4,8,16,32,64,128,256,512,1024]\n",
    "s = len(AI)\n",
    "axes = plt.gca()\n",
    "ax.set_xscale('log')\n",
    "ax.set_yscale('log')\n",
    "sns.set_style(\"whitegrid\")\n",
    "\n",
    "# GPU\n",
    "# Ef = 213 * 1e-12;\n",
    "# Em = 513 * 1e-12;\n",
    "\n",
    "Tf = 1/(53.28*1e9);\n",
    "Tm = 1/(25.6*1e9);\n",
    "Ef = 670 * 1e-12;\n",
    "Em = 795 * 1e-12;\n",
    "p0 = 0; #122\n",
    "E0 = p0*Tf;\n",
    "Bt = [Tm/Tf];\n",
    "Be = Em/Ef;\n",
    "Ef1 = Ef + E0;\n",
    "eta = Ef/Ef1;\n",
    "Be1 = eta * Be + (1-eta) * np.maximum(0,np.subtract(Bt,AI));\n",
    "E = Ef1*(1+Be1/AI);\n",
    "\n",
    "# print len(E)\n",
    "# Emodel = 1/E/1e9;\n",
    "# ax.plot(AI, Emodel,label='CPU',color='orangered') \n",
    "\n",
    "W = [0] * s\n",
    "index = 0\n",
    "for i in [0.125,0.25,0.5,1,2,4,8,16,32,64,128,256,512,1024]:\n",
    "    if(np.maximum(1,np.divide(Bt,AI[index])) > 1):\n",
    "        W[index] = i\n",
    "    else:\n",
    "        W[index] = i**2\n",
    "    index = index + 1\n",
    "E_W = np.multiply(E, W);\n",
    "line1, = ax.plot(AI, E_W,label='$N^2$',color='navy')\n",
    "\n",
    "W = [0] * s\n",
    "index = 0\n",
    "for i in [0.125,0.25,0.5,1,2,4,8,16,32,64,128,256,512,1024]:\n",
    "    if(np.maximum(1,np.divide(Bt,AI[index])) > 1):\n",
    "        W[index] = i\n",
    "    else:\n",
    "        W[index] = i * np.log(i)\n",
    "    index = index + 1\n",
    "E_W = np.multiply(E, W);\n",
    "line1, = ax.plot(AI, E_W,label='$N \\log N$',color='forestgreen')\n",
    "\n",
    "W = [0] * s\n",
    "index = 0\n",
    "for i in [0.125,0.25,0.5,1,2,4,8,16,32,64,128,256,512,1024]:\n",
    "    W[index] = i\n",
    "    index = index + 1\n",
    "E_W = np.multiply(E, W);\n",
    "line1, = ax.plot(AI, E_W,label='$N$',color='orangered')\n",
    "\n",
    "# W = [0] * s\n",
    "# index = 0\n",
    "# for i in [0.125,0.25,0.5,1,2,4,8,16,32,64,128,256,512,1024]:\n",
    "#     if(np.maximum(1,np.divide(Be,AI[index])) > 1):\n",
    "#         W[index] = i\n",
    "#     else:\n",
    "#         W[index] = i**2\n",
    "#     index = index + 1\n",
    "# W_Tf = np.multiply(Ef, W);\n",
    "# T = W_Tf * np.maximum(1,np.divide(Be,AI));\n",
    "# line1, = ax.plot(AI, T * 1e9,color='navy')\n",
    "\n",
    "legend = plt.legend(fontsize=13,loc=2,frameon=True)\n",
    "frame = legend.get_frame()\n",
    "frame.set_facecolor('white')\n",
    "ax.xaxis.grid(False)\n",
    "ax.yaxis.grid(True)\n",
    "\n",
    "sns.set_context(rc={\"font.size\":11})   \n",
    "plt.legend(handler_map={line1: HandlerLine2D(numpoints=4)})\n",
    "ax.set_xticklabels(['1/8','1/4','1/2','1','2','4','8','16','32','64','128','256','512','1024'],rotation=0)\n",
    "ax.tick_params(axis='both', which='major', labelsize=11)\n",
    "ax.set_xticks(AI)                                                       \n",
    "ax.set_ylabel('Energy, relative to $n_{\\mathrm{FLOP}}$',size=13)\n",
    "ax.set_xlabel('Arithmetic Intensity (FLOP/Byte)',size=13)\n",
    "\n",
    "legend = plt.legend(fontsize=13,loc=2,frameon=True)\n",
    "frame = legend.get_frame()\n",
    "frame.set_facecolor('white')\n",
    "ax.xaxis.grid(False)\n",
    "ax.yaxis.grid(True)\n",
    "\n",
    "plt.show()\n",
    "fig = ax.get_figure()\n",
    "fig.savefig('efficiencyE.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.14"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Plots/HeteroFFT.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "from matplotlib.ticker import FormatStrFormatter\n",
    "\n",
    "# fig, ax = plt.subplots()\n",
    "\n",
    "colors = ['orangered','navy']\n",
    "\n",
    "fig.set_size_inches(8, 6)\n",
    "\n",
    "# A = [[0.9624, 0.0046], [0.2063, 0.0031]]\n",
    "A = [[35.6343, 0.0795], [8.4950, 0.0725]]\n",
    "df = pd.DataFrame(A, columns = ['Network', 'Memory'])\n",
    "ax = df.plot.bar(stacked=True, color=colors,figsize=(8,6))\n",
    "ax.locator_params(nbins=4)\n",
    "\n",
    "sns.set_context(rc={\"font.size\":26})   \n",
    "#ax.set_ylabel('Time (sec)',size=32)\n",
    "ax.tick_params(axis='both', which='major', labelsize=26)\n",
    "ax.yaxis.get_major_formatter().set_powerlimits((0, 1))\n",
    "# ax.yaxis.set_major_formatter(FormatStrFormatter('%.1f'))\n",
    "ax.yaxis.offsetText.set_fontsize(26)\n",
    "ax.set_xlabel(' ')\n",
    "ax.set_xticklabels(['GPU','CPU'], fontsize=28, rotation=0)\n",
    "legend = plt.legend(fontsize=26,loc='best',frameon=True)\n",
    "\n",
    "ax.set_ylabel('Time (s)',size=28)\n",
    "\n",
    "frame = legend.get_frame()\n",
    "\n",
    "plt.grid(axis='y')\n",
    "\n",
    "plt.show()\n",
    "fig = ax.get_figure()\n",
    "\n",
    "fig.savefig('HeteroFFT.pdf',bbox_inches='tight')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Plots/HeteroFMM.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "from matplotlib import cm\n",
    "from matplotlib.ticker import FormatStrFormatter\n",
    "\n",
    "colors = ['orangered','navy']\n",
    "\n",
    "# fig, ax = plt.subplots(figsize=(8, 6))\n",
    "# sns.set_style(\"whitegrid\")\n",
    "\n",
    "# A = [[0.2072, 0.0318], [0.0519  , 0.0316]]\n",
    "A = [[0.0519, 0.0441], [0.0130, 0.0461]]\n",
    "\n",
    "df = pd.DataFrame(A, columns = ['Network', 'Memory'])\n",
    "ax = df.plot.bar(stacked=True, color=colors,figsize=(8,6))\n",
    "ax.locator_params(nbins=4)\n",
    "\n",
    "sns.set_context(rc={\"font.size\":26})   \n",
    "#ax.set_ylabel('Time (sec)',size=32)\n",
    "ax.tick_params(axis='both', which='major', labelsize=26)\n",
    "ax.yaxis.get_major_formatter().set_powerlimits((0, 1))\n",
    "# ax.yaxis.set_major_formatter(FormatStrFormatter('%.1f'))\n",
    "ax.yaxis.offsetText.set_fontsize(26)\n",
    "ax.set_xlabel(' ')\n",
    "ax.set_xticklabels(['GPU','CPU'], fontsize=28, rotation=0)\n",
    "legend = plt.legend(fontsize=26,loc='best',frameon=True)\n",
    "frame = legend.get_frame()\n",
    "\n",
    "ax.set_ylabel('Time (s)',size=28)\n",
    "\n",
    "\n",
    "plt.grid(axis='y')\n",
    "\n",
    "plt.show()\n",
    "fig = ax.get_figure()\n",
    "fig.savefig('HeteroFMM.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Plots/HeteroMG.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "\n",
    "colors = ['orangered','navy']\n",
    "\n",
    "# fig, ax = plt.subplots()\n",
    "\n",
    "fig.set_size_inches(8, 6)\n",
    "# sns.set_style(\"whitegrid\")\n",
    "# A = [[4.6990e-04, 0.0125], [4.0302e-04, 0.0033]]\n",
    "A = [[0.0088, 0.2383], [0.0084, 0.0430]]\n",
    "\n",
    "df = pd.DataFrame(A, columns = ['Network', 'Memory'])\n",
    "ax = df.plot.bar(stacked=True, color=colors,figsize=(8,6))\n",
    "ax.locator_params(nbins=4)\n",
    "\n",
    "sns.set_context(rc={\"font.size\":26})   \n",
    "#ax.set_ylabel('Time (sec)',size=32)\n",
    "ax.tick_params(axis='both', which='major', labelsize=26)\n",
    "ax.yaxis.get_major_formatter().set_powerlimits((0, 1))\n",
    "# ax.yaxis.set_major_formatter(FormatStrFormatter('%.1f'))\n",
    "ax.yaxis.offsetText.set_fontsize(26)\n",
    "ax.set_xlabel(' ')\n",
    "ax.set_xticklabels(['GPU','CPU'], fontsize=28, rotation=0)\n",
    "legend = plt.legend(fontsize=26,loc='best',frameon=True)\n",
    "\n",
    "ax.set_ylabel('Time (s)',size=28)\n",
    "\n",
    "frame = legend.get_frame()\n",
    "# frame.set_facecolor('white')\n",
    "# ax.xaxis.grid(False)\n",
    "# ax.yaxis.grid(True)\n",
    "plt.grid(axis='y')\n",
    "\n",
    "plt.show()\n",
    "fig = ax.get_figure()\n",
    "fig.savefig('HeteroMG.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Plots/memory.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "from matplotlib.legend_handler import HandlerLine2D\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "# fig.set_size_inches(4, 3)\n",
    "AI = [0.125,0.25,0.5,1,2,4,8,16,32,64,128,256,512,1024]\n",
    "axes = plt.gca()\n",
    "axes.set_ylim([1e-1,1e6])\n",
    "ax.set_xscale('log')\n",
    "ax.set_yscale('log')\n",
    "\n",
    "peak = 18.8e+03; # 2973\n",
    "bw = [240,200,20,10]\n",
    "\n",
    "AI_BW = np.multiply(bw[0],AI)\n",
    "perf = np.minimum(AI_BW,peak)\n",
    "line1, = ax.plot(AI, perf,label='HMC',color='navy') \n",
    "\n",
    "AI_BW = np.multiply(bw[1],AI)\n",
    "perf = np.minimum(AI_BW,peak)\n",
    "ax.plot(AI, perf,label='HBM',color='mediumaquamarine') \n",
    "\n",
    "AI_BW = np.multiply(bw[2],AI)\n",
    "perf = np.minimum(AI_BW,peak)\n",
    "ax.plot(AI, perf,label='DDR',color='orange') \n",
    "\n",
    "AI_BW = np.multiply(bw[3],AI)\n",
    "perf = np.minimum(AI_BW,peak)\n",
    "ax.plot(AI, perf,label='NVRAM',color='orangered') \n",
    "\n",
    "AI_BW = np.multiply(bw[0],AI)\n",
    "perf = np.minimum(AI_BW,peak)\n",
    "y_min=0.15;\n",
    "x_value=4.8773;\n",
    "y_value = np.interp(x_value, AI, perf);\n",
    "plt.vlines(x=x_value, ymin=0, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-1.2,y_min,'FFT',rotation=90, fontsize=11,verticalalignment='bottom')\n",
    "\n",
    "x_value=211.3476;\n",
    "y_value = np.interp(x_value, AI, perf);\n",
    "plt.vlines(x=x_value, ymin=0, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-50,y_min,'FMM P2P',rotation=90, fontsize=11,verticalalignment='bottom')\n",
    "\n",
    "x_value=23.5898;\n",
    "y_value = np.interp(x_value, AI, perf);\n",
    "plt.vlines(x=x_value, ymin=0, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-6,y_min,'FMM M2L (Cartesian)',rotation=90, fontsize=11,verticalalignment='bottom')\n",
    "\n",
    "x_value=11.8024;\n",
    "y_value = np.interp(x_value, AI, perf);\n",
    "plt.vlines(x=x_value, ymin=0, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-3,y_min,'FMM M2L (EC+FFT)',rotation=90, fontsize=11,verticalalignment='bottom')\n",
    "\n",
    "x_value=0.1849;\n",
    "y_value = np.interp(x_value, AI, perf);\n",
    "plt.vlines(x=x_value, ymin=0, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-0.05,y_min,'SpMV',rotation=90, fontsize=11,verticalalignment='bottom')\n",
    "\n",
    "x_value=0.3549;\n",
    "y_value = np.interp(x_value, AI, perf);\n",
    "plt.vlines(x=x_value, ymin=0, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-0.09,y_min,'Stencil',rotation=90, fontsize=11,verticalalignment='bottom')\n",
    "\n",
    "sns.set_context(rc={\"font.size\":11})   \n",
    "plt.legend(handler_map={line1: HandlerLine2D(numpoints=4)})\n",
    "ax.set_xticklabels(['1/8','1/4','1/2','1','2','4','8','16','32','64','128','256','512','1024'])\n",
    "ax.tick_params(axis='both', which='major', labelsize=11)\n",
    "ax.set_xticks(AI)                                                       \n",
    "ax.set_ylabel('Performance (GFLOP/s)',size=13)\n",
    "ax.set_xlabel('Arithmetic Intensity (FLOP/Byte)',size=13)\n",
    "\n",
    "legend = plt.legend(fontsize=13,loc='best',frameon=True)\n",
    "frame = legend.get_frame()\n",
    "frame.set_facecolor('white')\n",
    "sns.set_style(\"whitegrid\")\n",
    "ax.xaxis.grid(False)\n",
    "ax.yaxis.grid(True)\n",
    "plt.show()\n",
    "fig = ax.get_figure()\n",
    "fig.savefig('memory.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.14"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Plots/powProject.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x111747d10>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "from matplotlib.legend_handler import HandlerLine2D\n",
    "from math import log, ceil\n",
    "from cycler import cycler\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "fig.set_size_inches(4, 3)\n",
    "AI = [0.125,0.25,0.5,1,2,4,8,16,32,64,128,256,512]\n",
    "axes = plt.gca()\n",
    "axes.set_ylim([1e-2,.3e1])\n",
    "ax.set_xscale('log')\n",
    "ax.set_yscale('log')\n",
    "\n",
    "node=[45,32,22,16,22,8];\n",
    "f_rd=[1,1.09,2.38,3.21,4.17,3.85];\n",
    "v_rd=[1,0.93,0.84,0.75,0.68,0.62];\n",
    "c_rd=[1,0.7,0.33,0.21,0.13,0.08];\n",
    "p_rd=[1,0.66,0.54,0.38,0.25,0.12];\n",
    "p_con=[1,0.71,0.52,0.39,0.29,0.22];\n",
    "\n",
    "fact=[1e-10]*6;\n",
    "# Tf=[0.1877,0.0830,0.0367,0.0163,0.0072,0.0032];\n",
    "# Tm=[0.3906,0.2461,0.1550,0.0977,0.0615,0.0388];\n",
    "\n",
    "Tf = 1/(53.28*1e9);\n",
    "Tm = 1/(25.6*1e9);\n",
    "Ef = 670 * 1e-12;\n",
    "Em = 795 * 1e-12;\n",
    "p0 = 122;\n",
    "Ef=np.multiply(Ef,p_con);\n",
    "Em=np.multiply(Em,p_con);\n",
    "\n",
    "labels = ['8 nm','11 nm','16 nm','22 nm','32 nm','45 nm'];\n",
    "Emodel = [None]*13;\n",
    "ax.set_prop_cycle('color', ['navy', 'darkcyan', 'mediumaquamarine', 'yellowgreen','orange', 'orangered'])\n",
    "\n",
    "for i in range(5,-1,-1):\n",
    "    p0 = 122*p_con[i]\n",
    "    E0 = p0*Tf;\n",
    "    Bt = [Tm/Tf];\n",
    "    Be = Em[i]/Ef[i];\n",
    "    Ef1 = Ef[i] + E0;\n",
    "    eta = Ef[i]/Ef1;\n",
    "    Be1 = eta * Be + (1-eta) * np.maximum(0,np.subtract(Bt,AI));\n",
    "    E = Ef1*(1+Be1/AI);\n",
    "    Emodel = 1/E/1e9;\n",
    "    line1, = ax.plot(AI, Emodel,label='%s' % labels[5-i]) \n",
    "    \n",
    "p0 = 122*p_con[5];\n",
    "E0 = p0*Tf;\n",
    "Bt = Tm/Tf;\n",
    "Ef1 = Ef[5] + E0;\n",
    "eta = Ef[5]/Ef1;\n",
    "Be = Em[5]/Ef[5];\n",
    "Be1 = eta * Be + (1-eta) * np.maximum(0,np.subtract(Bt,AI));\n",
    "E = Ef1*(1+Be1/AI);\n",
    "Emodel = 1/E/1e9;\n",
    "\n",
    "vline_min=0.01;\n",
    "y_min=0.012;\n",
    "x_value=4.8773;\n",
    "y_value = np.interp(x_value, AI, Emodel);\n",
    "plt.vlines(x=x_value, ymin=vline_min, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-1.2,y_min,'FFT',rotation=90, fontsize=7,verticalalignment='bottom')\n",
    "\n",
    "x_value=211.3476;\n",
    "y_value = np.interp(x_value, AI, Emodel);\n",
    "plt.vlines(x=x_value, ymin=vline_min, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-50,y_min,'FMM P2P',rotation=90, fontsize=7,verticalalignment='bottom')\n",
    "\n",
    "x_value=23.5898;\n",
    "y_value = np.interp(x_value, AI, Emodel);\n",
    "plt.vlines(x=x_value, ymin=vline_min, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-6,y_min,'FMM M2L (Cartesian)',rotation=90, fontsize=7,verticalalignment='bottom')\n",
    "\n",
    "x_value=11.8024;\n",
    "y_value = np.interp(x_value, AI, Emodel);\n",
    "plt.vlines(x=x_value, ymin=vline_min, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-3,y_min,'FMM M2L (EC+FFT)',rotation=90, fontsize=7,verticalalignment='bottom')\n",
    "\n",
    "x_value=0.1849;\n",
    "y_value = np.interp(x_value, AI, Emodel);\n",
    "plt.vlines(x=x_value, ymin=vline_min, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-0.05,y_min,'SpMV',rotation=90, fontsize=7,verticalalignment='bottom')\n",
    "\n",
    "x_value=0.3549;\n",
    "y_value = np.interp(x_value, AI, Emodel);\n",
    "plt.vlines(x=x_value, ymin=vline_min, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-0.09,y_min,'Stencil',rotation=90, fontsize=7,verticalalignment='bottom')\n",
    "\n",
    "sns.set_context(rc={\"font.size\":6})   \n",
    "plt.legend(handler_map={line1: HandlerLine2D(numpoints=4)})\n",
    "ax.set_xticklabels(['1/8','1/4','1/2','1','2','4','8','16','32','64','128','256','512'], fontsize=6)\n",
    "ax.tick_params(axis='both', which='major', labelsize=6)\n",
    "ax.set_xticks(AI)                                                       \n",
    "ax.set_ylabel('Performance (GFLOP/J)',size=8)\n",
    "ax.set_xlabel('Arithmetic Intensity (FLOP/Byte)',size=8)\n",
    "\n",
    "legend = plt.legend(fontsize=8,loc=2,frameon=True)\n",
    "frame = legend.get_frame()\n",
    "frame.set_facecolor('white')\n",
    "sns.set_style(\"whitegrid\")\n",
    "ax.xaxis.grid(False)\n",
    "ax.yaxis.grid(True)\n",
    "plt.show()\n",
    "fig = ax.get_figure()\n",
    "fig.savefig('powProject.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.14"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Plots/powerline.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "from matplotlib.legend_handler import HandlerLine2D\n",
    "from math import log, ceil\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "# fig.set_size_inches(4, 3)\n",
    "AI = [0.125,0.25,0.5,1,2,4,8,16,32,64,128,256,512]\n",
    "axes = plt.gca()\n",
    "axes.set_ylim([.8e2,.3e3])\n",
    "ax.set_xscale('log')\n",
    "ax.set_yscale('log')\n",
    "\n",
    "# Tf = 1/(515*1e9);\n",
    "# Tm = 1/(144*1e9);\n",
    "# Ef = 25 * 1e-12;\n",
    "# Em = 360 * 1e-12;\n",
    "\n",
    "Tf = 1/(197.63*1e9);\n",
    "Tm = 1/(192.4*1e9);\n",
    "Ef = 213 * 1e-12;\n",
    "Em = 513 * 1e-12;\n",
    "p0 = 122;\n",
    "\n",
    "E0 = p0*Tf;\n",
    "Bt = [Tm/Tf]*13;\n",
    "Be = Em/Ef;\n",
    "Ef1 = Ef + E0;\n",
    "eta = Ef/Ef1;\n",
    "Be1 = eta * Be + (1-eta) * np.maximum(0,np.subtract(Bt,AI));\n",
    "\n",
    "W = 1;\n",
    "Bt = Tm/Tf;\n",
    "T = W*Tf * np.maximum(1,np.divide(Bt,AI));\n",
    "E = W*Ef1 * (1+Be1/AI);\n",
    "\n",
    "P = E/T;\n",
    "line1, = ax.plot(AI, P,color='navy',label='GPU') \n",
    "\n",
    "Tf = 1/(53.28*1e9);\n",
    "Tm = 1/(25.6*1e9);\n",
    "Ef = 670 * 1e-12;\n",
    "Em = 795 * 1e-12;\n",
    "p0 = 122;\n",
    "\n",
    "E0 = p0*Tf;\n",
    "Bt = [Tm/Tf]*13;\n",
    "Be = Em/Ef;\n",
    "Ef1 = Ef + E0;\n",
    "eta = Ef/Ef1;\n",
    "Be1 = eta * Be + (1-eta) * np.maximum(0,np.subtract(Bt,AI));\n",
    "\n",
    "W = 1;\n",
    "Bt = Tm/Tf;\n",
    "T = W*Tf * np.maximum(1,np.divide(Bt,AI));\n",
    "E = W*Ef1 * (1+Be1/AI);\n",
    "\n",
    "P = E/T;\n",
    "ax.plot(AI, P,color='orangered',label='CPU') \n",
    "\n",
    "Tf = 1/(197.63*1e9);\n",
    "Tm = 1/(192.4*1e9);\n",
    "Ef = 213 * 1e-12;\n",
    "Em = 513 * 1e-12;\n",
    "p0 = 122;\n",
    "E0 = p0*Tf;\n",
    "Bt = [Tm/Tf]*13;\n",
    "Be = Em/Ef;\n",
    "Ef1 = Ef + E0;\n",
    "eta = Ef/Ef1;\n",
    "Be1 = eta * Be + (1-eta) * np.maximum(0,np.subtract(Bt,AI));\n",
    "W = 1;\n",
    "Bt = Tm/Tf;\n",
    "T = W*Tf * np.maximum(1,np.divide(Bt,AI));\n",
    "E = W*Ef1 * (1+Be1/AI);\n",
    "P = E/T;\n",
    "\n",
    "vline_min=.8e2;\n",
    "y_min=.85e2;\n",
    "x_value=4.8773;\n",
    "y_value = np.interp(x_value, AI, P);\n",
    "plt.vlines(x=x_value, ymin=vline_min, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-1.2,y_min,'FFT',rotation=90, fontsize=11,verticalalignment='bottom')\n",
    "\n",
    "x_value=211.3476;\n",
    "y_value = np.interp(x_value, AI, P);\n",
    "plt.vlines(x=x_value, ymin=vline_min, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-50,y_min,'FMM P2P',rotation=90, fontsize=11,verticalalignment='bottom')\n",
    "\n",
    "x_value=23.5898;\n",
    "y_value = np.interp(x_value, AI, P);\n",
    "plt.vlines(x=x_value, ymin=vline_min, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-6,y_min,'FMM M2L (Cartesian)',rotation=90, fontsize=11,verticalalignment='bottom')\n",
    "\n",
    "x_value=11.8024;\n",
    "y_value = np.interp(x_value, AI, P);\n",
    "plt.vlines(x=x_value, ymin=vline_min, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-3,y_min,'FMM M2L (EC+FFT)',rotation=90, fontsize=11,verticalalignment='bottom')\n",
    "\n",
    "x_value=0.1849;\n",
    "y_value = np.interp(x_value, AI, P);\n",
    "plt.vlines(x=x_value, ymin=vline_min, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-0.05,y_min,'SpMV',rotation=90, fontsize=11,verticalalignment='bottom')\n",
    "\n",
    "x_value=0.3549;\n",
    "y_value = np.interp(x_value, AI, P);\n",
    "plt.vlines(x=x_value, ymin=vline_min, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-0.09,y_min,'Stencil',rotation=90, fontsize=11,verticalalignment='bottom')\n",
    "\n",
    "sns.set_context(rc={\"font.size\":13})   \n",
    "plt.legend(handler_map={line1: HandlerLine2D(numpoints=4)})\n",
    "sns.set_context(rc={\"font.size\":11})   \n",
    "ax.set_xticklabels(['1/8','1/4','1/2','1','2','4','8','16','32','64','128','256','512'], fontsize=11)\n",
    "ax.tick_params(axis='both', which='major', labelsize=11)\n",
    "ax.set_xticks(AI)                                                       \n",
    "ax.set_ylabel('Power (W)',size=13)\n",
    "ax.set_xlabel('Arithmetic Intensity (FLOP/Byte)',size=13)\n",
    "\n",
    "#legend = plt.legend(fontsize=8,loc=2,frameon=True)\n",
    "#frame = legend.get_frame()\n",
    "#frame.set_facecolor('white')\n",
    "# sns.set_style(\"whitegrid\")\n",
    "# ax.grid(b=True, which='major')\n",
    "# # plt.grid(axis='y')\n",
    "from matplotlib.ticker import MultipleLocator\n",
    "\n",
    "spacing = 2e2\n",
    "minorLocator = MultipleLocator(spacing)\n",
    "ax.yaxis.set_minor_locator(minorLocator)\n",
    "ax.grid(which='both',axis='y')\n",
    "\n",
    "# ax.xaxis.grid(False)\n",
    "# ax.yaxis.grid(True)\n",
    "plt.show()\n",
    "fig = ax.get_figure()\n",
    "# fig.savefig('powerline.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.14"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Plots/roofline.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "from matplotlib.legend_handler import HandlerLine2D\n",
    "from math import log, ceil\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "# fig.set_size_inches(4, 3)\n",
    "AI = [0.125,0.25,0.5,1,2,4,8,16,32,64,128,256,512,1024]\n",
    "s = len(AI)\n",
    "axes = plt.gca()\n",
    "# axes.set_ylim([1e-1,1e6])\n",
    "ax.set_xscale('log')\n",
    "ax.set_yscale('log')\n",
    "sns.set_style(\"whitegrid\")\n",
    "\n",
    "bw=[68, 258];\n",
    "peak=[588.8,18.8e+03];\n",
    "\n",
    "Tf = 1. / (peak[0]*1e9);\n",
    "Tm = 1. / (bw[0]*1e9);\n",
    "Bt = Tm / Tf;\n",
    "\n",
    "W = [0] * s\n",
    "index = 0\n",
    "for i in [0.125,0.25,0.5,1,2,4,8,16,32,64,128,256,512,1024]:\n",
    "    if(np.maximum(1,np.divide(Bt,AI[index])) > 1):\n",
    "        W[index] = i\n",
    "    else:\n",
    "        W[index] = i**2\n",
    "    index = index + 1\n",
    "W_Tf = np.multiply(Tf, W);\n",
    "T = W_Tf * np.maximum(1,np.divide(Bt,AI));\n",
    "line1, = ax.plot(AI, T,label='$N^2$',color='navy')\n",
    "\n",
    "W = [0] * s\n",
    "index = 0\n",
    "for i in [0.125,0.25,0.5,1,2,4,8,16,32,64,128,256,512,1024]:\n",
    "    if(np.maximum(1,np.divide(Bt,AI[index])) > 1):\n",
    "        W[index] = i\n",
    "    else:\n",
    "        W[index] = i * np.log(i)\n",
    "    index = index + 1\n",
    "W_Tf = np.multiply(Tf, W);\n",
    "T = W_Tf * np.maximum(1,np.divide(Bt,AI));\n",
    "line1, = ax.plot(AI, T,label='$N \\log N$',color='forestgreen')\n",
    "\n",
    "W = [0] * s\n",
    "index = 0\n",
    "for i in [0.125,0.25,0.5,1,2,4,8,16,32,64,128,256,512,1024]:\n",
    "    W[index] = i\n",
    "    index = index + 1\n",
    "W_Tf = np.multiply(Tf, W);\n",
    "T = W_Tf * np.maximum(1,np.divide(Bt,AI));\n",
    "line1, = ax.plot(AI, T,label='$N$',color='orangered')\n",
    "\n",
    "# W = [0] * s\n",
    "# index = 0\n",
    "# for i in [0.125,0.25,0.5,1,2,4,8,16,32,64,128,256,512,1024]:\n",
    "#     if(np.maximum(1,np.divide(Bt,AI[index])) > 1):\n",
    "#         W[index] = i\n",
    "#     else:\n",
    "#         W[index] = i**2\n",
    "#     index = index + 1\n",
    "# W_Tf = np.multiply(Tf, W);\n",
    "# T = W_Tf * np.maximum(1,np.divide(Bt,AI));\n",
    "# line1, = ax.plot(AI, T * 1e9,color='navy')\n",
    "\n",
    "legend = plt.legend(fontsize=13,loc=2,frameon=True)\n",
    "frame = legend.get_frame()\n",
    "frame.set_facecolor('white')\n",
    "ax.xaxis.grid(False)\n",
    "ax.yaxis.grid(True)\n",
    "\n",
    "sns.set_context(rc={\"font.size\":11})   \n",
    "plt.legend(handler_map={line1: HandlerLine2D(numpoints=4)})\n",
    "ax.set_xticklabels(['1/8','1/4','1/2','1','2','4','8','16','32','64','128','256','512','1024'],rotation=0)\n",
    "ax.tick_params(axis='both', which='major', labelsize=11)\n",
    "ax.set_xticks(AI)                                                       \n",
    "ax.set_ylabel('Time, relative to $n_{\\mathrm{FLOP}}$',size=13)\n",
    "ax.set_xlabel('Arithmetic Intensity (FLOP/Byte)',size=13)\n",
    "\n",
    "legend = plt.legend(fontsize=13,loc=2,frameon=True)\n",
    "frame = legend.get_frame()\n",
    "frame.set_facecolor('white')\n",
    "ax.xaxis.grid(False)\n",
    "ax.yaxis.grid(True)\n",
    "\n",
    "plt.show()\n",
    "fig = ax.get_figure()\n",
    "fig.savefig('efficiencyT.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "from matplotlib.legend_handler import HandlerLine2D\n",
    "from math import log, ceil\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "# fig.set_size_inches(4, 3)\n",
    "AI = [0.125,0.25,0.5,1,2,4,8,16,32,64,128,256,512,1024]\n",
    "axes = plt.gca()\n",
    "axes.set_ylim([1e-1,1e5])\n",
    "ax.set_xscale('log')\n",
    "ax.set_yscale('log')\n",
    "sns.set_style(\"whitegrid\")\n",
    "\n",
    "# bw=[68, 517];\n",
    "# peak=[588.8,1.1188e+05];\n",
    "\n",
    "bw=[68, 258];\n",
    "peak=[588.8,18.8e+03];\n",
    "\n",
    "\n",
    "AI_BW = np.multiply(bw[1],AI)\n",
    "perf = np.minimum(AI_BW,peak[1])\n",
    "ax.plot(AI, perf,label='2025',color='navy') \n",
    "\n",
    "AI_BW = np.multiply(bw[0],AI)\n",
    "perf = np.minimum(AI_BW,peak[0])\n",
    "line1, = ax.plot(AI, perf,label='2015',color='orangered')\n",
    "\n",
    "AI_BW = np.multiply(bw[1],AI)\n",
    "perf = np.minimum(AI_BW,peak[1])\n",
    "vline_min=0.1;\n",
    "y_min=0.15;\n",
    "x_value=4.8773;\n",
    "y_value = np.interp(x_value, AI, perf);\n",
    "plt.vlines(x=x_value, ymin=vline_min, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-1.2,y_min,'FFT',rotation=90, fontsize=11,verticalalignment='bottom')\n",
    "\n",
    "x_value=211.3476;\n",
    "y_value = np.interp(x_value, AI, perf);\n",
    "plt.vlines(x=x_value, ymin=vline_min, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-50,y_min,'FMM P2P',rotation=90, fontsize=11,verticalalignment='bottom')\n",
    "\n",
    "x_value=23.5898;\n",
    "y_value = np.interp(x_value, AI, perf);\n",
    "plt.vlines(x=x_value, ymin=vline_min, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-6,y_min,'FMM M2L (Cartesian)',rotation=90, fontsize=11,verticalalignment='bottom')\n",
    "\n",
    "x_value=11.8024;\n",
    "y_value = np.interp(x_value, AI, perf);\n",
    "plt.vlines(x=x_value, ymin=vline_min, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-3,y_min,'FMM M2L (EC+FFT)',rotation=90, fontsize=11,verticalalignment='bottom')\n",
    "\n",
    "x_value=0.1849;\n",
    "y_value = np.interp(x_value, AI, perf);\n",
    "plt.vlines(x=x_value, ymin=vline_min, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-0.05,y_min,'SpMV',rotation=90, fontsize=11,verticalalignment='bottom')\n",
    "\n",
    "x_value=0.3549;\n",
    "y_value = np.interp(x_value, AI, perf);\n",
    "plt.vlines(x=x_value, ymin=vline_min, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-0.09,y_min,'Stencil',rotation=90, fontsize=11,verticalalignment='bottom')\n",
    "\n",
    "sns.set_context(rc={\"font.size\":11})   \n",
    "plt.legend(handler_map={line1: HandlerLine2D(numpoints=4)})\n",
    "ax.set_xticklabels(['1/8','1/4','1/2','1','2','4','8','16','32','64','128','256','512','1024'],rotation=0)\n",
    "ax.tick_params(axis='both', which='major', labelsize=11)\n",
    "ax.set_xticks(AI)                                                       \n",
    "ax.set_ylabel('Performance (GFLOP/s)',size=13)\n",
    "ax.set_xlabel('Arithmetic Intensity (FLOP/Byte)',size=13)\n",
    "\n",
    "legend = plt.legend(fontsize=13,loc=2,frameon=True)\n",
    "frame = legend.get_frame()\n",
    "frame.set_facecolor('white')\n",
    "ax.xaxis.grid(False)\n",
    "ax.yaxis.grid(True)\n",
    "\n",
    "plt.show()\n",
    "fig = ax.get_figure()\n",
    "fig.savefig('roofline.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 69,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "221328.0"
      ]
     },
     "execution_count": 69,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "1160*190.8\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 70,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "72"
      ]
     },
     "execution_count": 70,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "18*4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 71,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "640"
      ]
     },
     "execution_count": 71,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "512+128\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 72,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.536"
      ]
     },
     "execution_count": 72,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "1536./1000"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 73,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.455"
      ]
     },
     "execution_count": 73,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "2.91/2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 74,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "588.8"
      ]
     },
     "execution_count": 74,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "2.3 * 4 * 2 * 2 * 16"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 75,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "16384"
      ]
     },
     "execution_count": 75,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "8192*2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1000000.0"
      ]
     },
     "execution_count": 60,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "1e6"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1048576"
      ]
     },
     "execution_count": 54,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "32**4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Plots/rooflineE.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0.02214594 0.0436443  0.08480865 0.16049754 0.28982882 0.316602\n",
      " 0.32688661 0.33228362 0.33504951 0.33644979 0.33715433 0.33750771\n",
      " 0.33768468]\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "from matplotlib.legend_handler import HandlerLine2D\n",
    "from math import log, ceil\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "# fig.set_size_inches(4, 3)\n",
    "AI = [0.125,0.25,0.5,1,2,4,8,16,32,64,128,256,512]\n",
    "axes = plt.gca()\n",
    "axes.set_ylim([1e-2,2e0])\n",
    "ax.set_xscale('log')\n",
    "ax.set_yscale('log')\n",
    "\n",
    "# Fermi\n",
    "# Tf = 1/(197.63*1e9); \n",
    "# Tm = 1/(192.4*1e9);\n",
    "# Ef = 213 * 1e-12;\n",
    "# Em = 513 * 1e-12;\n",
    "\n",
    "Tf = 1/(197.63*1e9);\n",
    "Tm = 1/(192.4*1e9);\n",
    "Ef = 213 * 1e-12;\n",
    "Em = 513 * 1e-12;\n",
    "\n",
    "p0 = 122;\n",
    "E0 = p0*Tf;\n",
    "Bt = [Tm/Tf];\n",
    "Be = Em/Ef;\n",
    "Ef1 = Ef + E0;\n",
    "eta = Ef/Ef1;\n",
    "Be1 = eta * Be + (1-eta) * np.maximum(0,np.subtract(Bt,AI));\n",
    "E = Ef1*(1+Be1/AI);\n",
    "Emodel = 1/E/1e9;\n",
    "line1, = ax.plot(AI, Emodel,label='GPU',color='navy') \n",
    "\n",
    "Tf = 1/(53.28*1e9);\n",
    "Tm = 1/(25.6*1e9);\n",
    "Ef = 670 * 1e-12;\n",
    "Em = 795 * 1e-12;\n",
    "p0 = 122;\n",
    "E0 = p0*Tf;\n",
    "Bt = [Tm/Tf];\n",
    "Be = Em/Ef;\n",
    "Ef1 = Ef + E0;\n",
    "eta = Ef/Ef1;\n",
    "Be1 = eta * Be + (1-eta) * np.maximum(0,np.subtract(Bt,AI));\n",
    "E = Ef1*(1+Be1/AI);\n",
    "Emodel = 1/E/1e9;\n",
    "ax.plot(AI, Emodel,label='CPU',color='orangered') \n",
    "\n",
    "print Emodel\n",
    "Tf = 1/(197.63*1e9);\n",
    "Tm = 1/(192.4*1e9);\n",
    "Ef = 212 * 1e-12;\n",
    "Em = 513 * 1e-12;\n",
    "p0 = 122;\n",
    "E0 = p0*Tf;\n",
    "Bt = [Tm/Tf];\n",
    "Be = Em/Ef;\n",
    "Ef1 = Ef + E0;\n",
    "eta = Ef/Ef1;\n",
    "Be1 = eta * Be + (1-eta) * np.maximum(0,np.subtract(Bt,AI));\n",
    "E = Ef1*(1+Be1/AI);\n",
    "Emodel = 1/E/1e9;\n",
    "\n",
    "vline_min=1e-2;\n",
    "y_min=0.011;\n",
    "x_value=4.8773;\n",
    "y_value = np.interp(x_value, AI, Emodel);\n",
    "plt.vlines(x=x_value, ymin=vline_min, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-1.2,y_min,'FFT',rotation=90, fontsize=11,verticalalignment='bottom')\n",
    "\n",
    "x_value=211.3476;\n",
    "y_value = np.interp(x_value, AI, Emodel);\n",
    "plt.vlines(x=x_value, ymin=vline_min, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-50,y_min,'FMM P2P',rotation=90, fontsize=11,verticalalignment='bottom')\n",
    "\n",
    "x_value=23.5898;\n",
    "y_value = np.interp(x_value, AI, Emodel);\n",
    "plt.vlines(x=x_value, ymin=vline_min, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-6,y_min,'FMM M2L (Cartesian)',rotation=90, fontsize=11,verticalalignment='bottom')\n",
    "\n",
    "x_value=11.8024;\n",
    "y_value = np.interp(x_value, AI, Emodel);\n",
    "plt.vlines(x=x_value, ymin=vline_min, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-3,y_min,'FMM M2L (EC+FFT)',rotation=90, fontsize=11,verticalalignment='bottom')\n",
    "\n",
    "x_value=0.1849;\n",
    "y_value = np.interp(x_value, AI, Emodel);\n",
    "plt.vlines(x=x_value, ymin=vline_min, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-0.05,y_min,'SpMV',rotation=90, fontsize=11,verticalalignment='bottom')\n",
    "\n",
    "x_value=0.3549;\n",
    "y_value = np.interp(x_value, AI, Emodel);\n",
    "plt.vlines(x=x_value, ymin=vline_min, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-0.09,y_min,'Stencil',rotation=90, fontsize=11,verticalalignment='bottom')\n",
    "\n",
    "sns.set_context(rc={\"font.size\":11})   \n",
    "plt.legend(handler_map={line1: HandlerLine2D(numpoints=4)})\n",
    "ax.set_xticklabels(['1/8','1/4','1/2','1','2','4','8','16','32','64','128','256','512'], fontsize=11)\n",
    "ax.tick_params(axis='both', which='major', labelsize=11)\n",
    "ax.set_xticks(AI)                                                       \n",
    "ax.set_ylabel('Performance (GFLOP/J)',size=13)\n",
    "ax.set_xlabel('Arithmetic Intensity (FLOP/Byte)',size=13)\n",
    "\n",
    "legend = plt.legend(fontsize=13,loc=2,frameon=True)\n",
    "frame = legend.get_frame()\n",
    "frame.set_facecolor('white')\n",
    "sns.set_style(\"whitegrid\")\n",
    "ax.xaxis.grid(False)\n",
    "ax.yaxis.grid(True)\n",
    "\n",
    "plt.show()\n",
    "fig = ax.get_figure()\n",
    "fig.savefig('rooflineE.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.14"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Plots/rooflineGPU.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYMAAAENCAYAAADt3gm6AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi4yLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvhp/UCwAAIABJREFUeJzsnXdYVMfXgF96xwrYsRsrdixEbLH3qPCzYI89sQQ1iSV2EY2KvcTY+BR7SRS7iYIFxBbFElsEFAQEpCyw7P3+uHEVAeks4LzPw8PeO/fOnDt3d86UM+doSZIkIRAIBILPGm1NCyAQCAQCzSOUgUAgEAiEMhAIBAKBUAYCgUAgQCgDgUAgECCUgUAgEAgQykAgEAgEgK6mBfiYFy9esGHDBoyNjbG0tGTUqFGaFkkgEAgKPfluZLB9+3ZKly5NdHQ0jRo10rQ4AoFA8FmQ75TB06dPadmyJXPnzmXt2rWaFkcgEAg+C/KdMrCwsMDU1BR9fX2MjY01LY5AIBB8FmjlN99Ejx49YtWqVRQpUgR7e3s6dOigaZEEAoGg0JNnyiA6OhpHR0c2bNhAuXLlADh27Bjr168nMTGRoUOHMnDgwLwQRSAQCAQfkSfWRLdu3WLmzJk8e/ZMfS44OJgVK1Zw8OBB9PX1cXR0xNbWlqpVq6ab3/Xr13NRWoFAICi8pGWYkyfKYO/evcyZM4dp06apz3l7e9OsWTOKFi0KQMeOHfH09GTChAkZylNYGgkEAkHm+FRHOk+UwcKFC1OcCwkJwcLCQn1saWnJ7du380IcgUAgEHyExqyJUluq0NLS0oAkAoFAINCYMrCysiI0NFR9HBISgqWlpabEEQgEgs8ajSmDFi1acPnyZcLDw4mLi+PUqVO0atVKU+IIBALBZ43GfBNZWVkxefJknJycSExMpG/fvtSrV09T4ggEAsFnTb7bdJYRrl+/nqY1kUqlIiAggJiYmDyWSpAZTExMKFeuHNra+W4TvEBQaPlU25nvvJZml9DQULS0tKhRo4ZoaPIpKpWKwMBAQkNDxTqRQJBPKHStZUREBFZWVkIR5GO0tbWxsrIiMjJS06IIBIL/KHQtZlJSEnp6epoWQ5AOenp6KJVKTYshEAj+o9ApAxD7FQoC4h0JBPmLQqkMBAKBQJA5hDLQIA8ePGDy5MnY2dlRv3597O3tmT17Nm/evFFfM3jwYOrUqUODBg3Uf7179+bUqVPqa2rUqMHDhw9T5N+2bVvOnz+fatm+vr7069ePRo0a0b59e/bs2aNOi4yMZPz48TRq1IjWrVuzb98+dVpUVBTTp0+nRYsWNGvWDGdn52Rz/926dcPGxkYta9euXbNVRwKBIG8QykBD3Lx5E0dHR6pUqcIff/zBjRs32LVrFwqFghEjRiRz1zFjxgxu3Lih/hs7dixTpkzh0aNHWSo7MjKScePG4eTkhI+PD6tWreKXX37B29sbgFmzZmFsbIy3tzdubm4sW7aMmzdvArBo0SJiYmI4deoUp0+f5u3bt8yfPx8AhULBkydPOH/+vFrWP/74I5s1JRAI8gKhDDTE3LlzcXJyYsKECRQpUgQtLS3Kly/PwoULadmyJVFRUWne26FDB0xNTXn8+HGWyg4KCsLe3p7u3bujra1N7dq1sbW1xc/Pj5iYGM6cOcO3336LgYEB9erVo1u3bhw+fBiQF+jHjx+PqakpZmZm9O/fnxs3bgDw8OFDSpYsSfHixbMkl0Ag0ByFbp9BCk7vgJNb86asjsPhK6d0LwsKCuLevXu4ubmlSNPT02Pq1Klp3hsfH8/Ro0eJi4vDxsYmS2LWrFkTV1dX9XFkZCS+vr707NmT58+fo6urS/ny5dXplSpVUk9LfXgfwLlz5/jiiy8AuHfvHrq6ujg4OPD8+XNq1arFTz/9RJUqVbIkp0AgyDvEyEADhISEALJLjncsX76cxo0b07hxY2xsbNQ9cZAb4HdpdnZ2HDhwADc3N0qXLp1tWd6+fcuYMWOoXbs2bdu2JTY2FkNDw2TXGBoaolAoUty7detWPD09mTJlivpc3bp1Wb58ORcuXKBOnTqMGjUq1XsFAkH+ovCPDL5yylBvPS8pUaIEAK9fv6Zs2bIATJ06VT0i6NOnDyqVSn29s7MzgwYNSjM/PT09kpKSUpxXKpXo6+uned+LFy8YM2YM5cuXZ+XKlWhra2NkZER8fHyy6xQKBcbGxurjpKQkFi1ahKenJ9u2bVP3/B0dHXF0dFRfN3nyZNzd3fH396dBgwZpyiEQCDSPGBlogPLly1O9enUOHDiQI/lZWVkRGBiY7FxsbCxhYWGUKlUq1Xvu3r1L//79sbOzY926derRgLW1NYmJiQQFBamvffr0qTocaXx8PGPHjsXHx4e9e/dSp04d9XUeHh7qRWiQlYZSqcTAwCBHnlMgEOQeQhloiPnz57N9+3bWrFmjjusQEBDA4sWLefDggXr0kBG6dOnCmjVrePr0KQDh4eEsWrSIGjVqpDpfHxoaysiRIxk2bBg//PBDMtcdpqamtGvXjuXLlxMXF8ft27f5/fff6d69OwCzZ88mPDyc//u//1OPat4REhLCwoULefnyJQqFgiVLllC5cmX1moJAIMi/FP5ponxK/fr1OXDgABs3bqRPnz5ERUVhamqKra0te/bsoW7duhnOa+LEiejo6DBy5EjCw8MxNDSkZcuWbNq0KdXr9+/fT3h4OOvXr2f9+vXq805OTkyePJn58+czZ84c7O3tMTY2xtnZGRsbG4KDgzl8+DD6+vp8+eWX6vuKFSvGuXPnGDNmDNHR0fTr14+YmBiaNGnC2rVrhZ8ogaAAUOhcWPv7+1OzZs08lkiQFcS7Egjylk+1naLLJhAIBAKhDAQCgUAglIFAIBAIEMpAIBAIBAhlIBAIBAKEaalAIMhJJAkSEyAhDuLjIEHxwec0/n98LkEh/wlSoqcP/adDqYo5nrVQBgKBIHP86w/7l8NDn5SNeaICPnClkim0tEDfCAyMQN8QyHo0PMV/LlUMC9vudz19aO8klIFAINAg/ldgzxK4fERusOu3BUPT/xpvo9T/fypN/79G/91nPX1ZIeQAnVq3BuDChQs5kt/nQL5TBv/88w8zZsygatWqfPHFFwwdOlTTIuUaf/31F7/++iv3799HkiTq1q3LpEmT1LuPZ8yYwe+//46enp76nlKlSjFkyBC1Q7i2bdsya9Ys2rRpkyzvwYMH07Fjx1Qd3D169Ij58+dz7949TExM6NevH+PHj0dLS4uEhAR+/vlnzpw5g66uLoMHD2bs2LEAJCQk4OrqyokTJ0hISKBhw4bMnj2bMmXKADB69GguX76Mjo6Ouqx3sQ4EBRRJAp8T4OECd/4Cs2IwcBb0nAhFLTQtXZps3ZpHbusLEflOGfj6+lKyZElUKlWW/fUXBPbu3cuqVatYsGABdnZ2qFQq3N3dGTJkCB4eHlSrVg2QG/Xp06er7/Pz82Po0KGULVs2mUuIjKJSqRgzZgwODg5s3bqVoKAghg8fjpWVFf369WPFihUEBQVx9uxZwsLCGD58ONbW1nTp0oWNGzdy584dDh8+jJmZGQsXLmTq1Kns3r0bkOMZuLu7Z8qVhiCfkqSECx6wbyk8uQ0ly8HoX6DLKDAy1bR06VK5cmVNi1DgyHfWRI0bN2bRokUsWLCA1atXa1qcXCEuLo4lS5awYMEC2rRpg56eHgYGBgwfPpwBAwZ8MoJZw4YNqVatWqoxjzPC69evqVy5MiNHjkRXV5cKFSrQvn17/Pz8ADhy5AijR4/GzMyMihUrMmjQIA4dOgTInlDHjRtHyZIlMTAwYODAgdy+fRuVSkVYWBjh4eFUr149S3IJ8gmKWDi8GoZWBZdBslL4fhtsfwxfTy4QigDgzJkznDlzRtNiFCjy3cjg77//xs7ODn19/WTTI1llx45bbN2aN1MVw4c3wMkp/dGMn58fSUlJqfbsv//++zTvS0xM5NKlSzx69IgmTZpkSUYrKys2b96sPk5ISODixYv079+fyMhIwsLC1O6qQY5y5u7uDpBshAJylLNq1aqhra2tnnIaPXo09+/fp2LFikyfPl3EMSgoRIXB0bVwZDVEhkKtFjDODWy7QQF0NLhgwQIA2rdvr2FJCg75ThlUqFCBhQsXYmpqSv/+/TUtTq7w5s0bzM3N0dVNv/p37drFvn371McVKlRg3rx51KtXL9tyJCQkMHXqVPT09HBwcCAiIgIAIyMj9TVpRTk7fvw4GzduVHtGjY+Pp379+jg7O2Ntbc3+/fsZNWoUJ06cwMIi/84tf/aE/AsHfoHjmyE+Vm78HaZDHTtNS5Ytdu7cqWkRChx5pgyio6NxdHRkw4YNlCtXDoBjx46xfv16EhMTGTp0KAMHDqRhw4Y0bNgwx8p1crLJUG89LylZsiSRkZEkJiamGP1ERkZiYmKiVhSDBg1K0SP/kKxGOXvz5g0TJkxAqVTy22+/YWhoqA5wo1AoMDU1VX/+MMoZwKZNm9i4cSNubm40bdoUkHtgH/bCBgwYwO7du7l69SrdunX7VHUINMGzu7B3KZz/P/m4zf+g3zSoVOfT9xUQPozhLcgYeaIMbt26xcyZM3n27Jn6XHBwMCtWrODgwYPo6+vj6OiIra1tsimKT+Hv75/q+cTEROLi4nJC7Fzjiy++QE9PjzNnztD6PxO4d8yYMQNjY2MWLFiAUqlEqVR+8nksLCx49uxZsmskSeLFixcUK1Ys1XsDAwPVcY/nzp2LgYEBcXFxGBgYULx4ce7fv692c/vw4UMqVapEXFwcKpWK+fPnc+XKFX799Vdq1Kihzv/06dOoVCo6duyoLicuLg4tLa005U9MTEzzPQpyB6MnfpQ4+ytmf59HpW9EhN3/CGs9BGXxMqAACsn7uHjxIkCWjCw+V/JEGezdu5c5c+Ywbdo09Tlvb2+aNWtG0aJFAejYsSOenp5MmDAhQ3mm5Qff398/2TRHfsTIyIgpU6awYMECjIyMsLOzQ6FQsG3bNq5evcqePXswMjJCV1cXXV3dTz5Pt27d2LhxI7a2ttStW5fo6Gh+/fVXtLW1sbOzS3GvQqFgwoQJ2NnZ8fPPP6fIr2fPnmzatAk3NzciIiLw8PDA2dkZIyMj3Nzc8PHxYd++fSmmfpRKJcuXL6dOnTpYW1uzfft2EhISaNOmTZry6+npiXgGeYFKBdeOg8cSuOsF5iVg8M9o95xAcfMSFNe0fLnAO3Pob775RsOS5C+uX7+eZlqeKIOFCxemOBcSEpKsQbG0tOT27dt5IU6+YODAgZibm7NmzRqcnZ3R1tamXr167Ny5M1MWOQ4ODigUCqZNm8arV6/Q09OjUaNG7NixI9VG+PTp0zx9+pRXr15x5MgR9fn27dvj6urKpEmTWLRoEZ07d0ZLSwsnJyc6d+6MUqlk69atKJVKOnTokCxPLy8v+vTpw+vXrxk5ciQRERHUqlWLzZs3p5hiEuQhykQ4v1ueDnp+F6ys5UXhjsPByETT0uUqe/bs0bQIBY50I51FR0dz4sQJrl27xqtXr9DW1qZ06dI0b96cdu3aqeeWM0Lbtm3ZsWMH5cqVY8OGDcTFxTF58mQA9u3bx507d5g3b166+YhIZ4UD8a5yibgY8NwiLwyH/AsV68j+bFo7gG72LfQEBZdPtZ1pjgwSEhJYt24dHh4e2NjYUKdOHRo3bkxSUhIhISEcOXKEpUuX4uDgwJgxYz65WJkaVlZW+Pr6qo9DQkKwtLTMVB4CgeADIkNl09Aja+BtONT5Er5dD00655ibh4LCsWPHAOjevbuGJSk4pKkMhg0bRqdOnTh9+nSavf+IiAj279/PkCFD1LtQM0qLFi1YvXo14eHhGBkZcerUKebPn5856QUCAQQ/lx3HeW6RncU17ymbh9ZqrmnJNMby5csBoQwyQ5rKYOPGjelOARUtWpSRI0fi4OCQ6YKtrKyYPHkyTk5OJCYm0rdv3xyxnRcIPhue3pF9Bl3YI/f82w2Cfs5gXUvTkmmc/fv3a1qEAkeayuBDRfD8+XOsra2Ji4tj165dFC1alL59+6L139DTzMwsQ4WdO3cu2XH37t2F5hYIMoMkwd+XZMuga8fB0AR6fQt9JoOlsK1/R8mSJTUtQoEjXWui3377jXXr1uHj48O8efO4ffs22traPH78mBkzZuSFjAKBQKWCK8dgrwvcuwxFLGDIfOg+DswLo3Fo9jh48CAAffr00bAkBYd0lcHevXvZs2cPCoWCP/74g/3791OyZEm6desmlIFAkNskJsi7hPcuhX/9eSkZ4pFUlUk7b4GhMNtNCzc3N0Aog8yQrjIICwujSpUqXLhwgRIlSlC9enWSkpJISEjIC/kEgs+T2Leyv6CDKyA0ACrXgx/+D2ObDgzT0RWKIB0+3EMjyBjpKoNKlSqxbds2zp8/T6tWrYiPj2fTpk3UqFEjL+QTCD4vIl7DYTc4thbevgGb1jB5MzTuCFpaFNG0fAWEIkVETWWWdJXBzz//zIIFCzAwMGDy5MncvHmTU6dO8csvv+SFfALB58HLp3BgOXj+Conx0KKXvFGspm2yyzw8PACyZMH3OSHqKQtIaeDp6SlFR0enlaxRfH1900y7d+9eHkqSPe7fvy9NmjRJatmypWRjYyO1atVKmjVrlhQeHq6+ZtCgQVLt2rWl+vXrq/969eolnTx5Un1N9erVpQcPHqTIv02bNtK5c+dSLdvHx0fq27ev1LBhQ6ldu3bS7t271WkRERHSuHHjpIYNG0r29vbS3r17U9yvUCikfv36pci/a9euUr169dSydunSJc3nL0jvKtf456YkLfqfJHXUkaTOepK0fIQk/Xs/zcvt7e0le3v7vJOvgCLqKXU+1XamOTLw8fFhxYoVlClThtatW9OmTRvhFjYHuXnzJsOGDWPEiBH8/PPPmJubExAQwOrVqxkxYgQHDhxQm+7OmDEjWSzjU6dOMWXKFA4dOqQOj5kZIiMjGTduHLNmzaJr1674+/szbNgwKlSoQIsWLZg1axbGxsZ4e3vz4MEDRo0aRbVq1ahfvz4gezKdNWsWt27dSpavQqHgyZMnXLp0ieLFhYVLmkgS3P5T3iPg6ylHD+szGfpMgpJlP3nr8ePH80jIgo2op8yTpjKYOXMmIAdPP3/+PM7OzsTExGBvb0/r1q1p1KiRurESZJ65c+fi5OSUzEtr+fLlWbhwIW5ubkRFRaU579mhQwdMTU15/PhxlpRBUFAQ9vb26j0etWvXxtbWFj8/P2xsbDhz5gwnT57EwMCAevXq0a1bNw4fPkz9+vUJDAxk8ODBjB49mpCQkGT5Pnz4kJIlSwpFkBYqFXgfkfcIPLgGRS1h2ELoNlYONJ8BhOO/jCHqKfOku2ZQrVo1qlWrxjfffEN4eDh//vknO3bsYNq0aSk2keVbvm+d8lyr/tBjnBzzdWaXlOkdhsp/kaEwv2/K9G5jZcdfIS9g6WD53LILGRInKCiIe/fuqc3fPkRPT4+pU6emeW98fDxHjx4lLi4OG5usBe2pWbMmrq6u6uPIyEh8fX3p2bMnz58/R1dXN9kosFKlSpw6dQqAYsWKcebMGczMzNi1a1eyfO/du4euri4ODg48f/6cWrVq8dNPP1GlSpUsyVloSIiHs7tgnysEPIDSlWWfQV8NAYPMuVt/V+cfjhQFKRH1lHk+qQwiIyMJCAigatWq6sAnvXv3pnfv3iQmJuaVjIWOdz1qKysr9bnly5er/TslJiYyd+5cevXqBYCrqysrV64EQEtLiypVquDm5kbp0qWzLcvbt2/VgW7atm2Ln5+fOuLZOz4MfZlej6tu3bo4OztTsmRJ1q1bx6hRozh+/HiKPD8LYqLg+CbZPDQsCKo2gB/3wJdfg07WvMdv2bIFEI1ceoh6yjxpfiN9fX355ptviI2NpWTJkqxfv566deuq03MiWH2e8akeu6Hxp9OLlPx0umX5DI8I3lGiRAkAXr9+Tdmy8hzx1KlT1SOCPn36oFKp1Nc7Ozt/8kud1dCXL168YMyYMZQvX56VK1eira2NkZER8fHxya5LLfRlajg6OuLo6Kg+njx5Mu7u7vj7+9OgQYN07y80vAmGQ6vg2DqIiYT6beH7bdCwfba9h54+fTpnZCzkiHrKPNppJaxYsYLvvvuOGzdu4OjoyIoVK/JSrkJN+fLlqV69OgcOHMiR/KysrAgMDEx2LjY2lrCwMEqVKpXqPXfv3qV///7Y2dmxbt06dc/d2tqaxMREgoKC1Nc+ffo0Q+FIPTw88Pb2Vh8nJSWhVCoxMDDIymMVPIIeg9tYGGQtrws0/ApWX4OlZ6HRVzniRlpPT69gdcQ0hKinzJOmMrh//z5DhgzByMiI4cOHi1i1Ocz8+fPZvn07a9asITQ0FICAgAAWL17MgwcP1KOHjNClSxfWrFnD06dPAQgPD2fRokXUqFEj1fn60NBQRo4cybBhw/jhhx/Q1n7/NTA1NaVdu3YsX76cuLg4bt++ze+//54hh4IhISEsXLiQly9folAoWLJkCZUrV+aLL77I8LMUSP65AQsdYXh1OLmVBxWacbDrIpi1D2o0ydGitm3bxrZt23I0z8KIqKfMk6GJS2Nj41SnIQRZp379+hw4cICNGzfSp08foqKiMDU1xdbWlj179iSbkkuPiRMnoqOjw8iRIwkPD8fQ0JCWLVuyadOmVK/fv38/4eHhrF+/nvXr16vPOzk5MXnyZObPn8+cOXOwt7fH2NgYZ2fnDC1WjxkzhujoaPr160dMTAxNmjRh7dq1yZRNoUGS4OY52TzU7zQYm8vuo3t9x+iv/wf+nvT5Nud9d71r4IYOHZrjeRcmRD1lnjTDXjZs2BA/Pz/1cdOmTbl27VqeCfYpRNjLwkGBfFdJSeB1SPYe+tAXipeC3pOg2xgwES4QBPmbLIW9TEpK4s8//1QfK5XKZMcA9vb2OSSiQJDPSVDA6R2wfxkEPoIyVWHSJmg/GPQ/Q0spQaEjTWVQokQJ5s6dqz4uWrRosmMtLS3Onj2bu9IJBJomJhJ+3wCHVkL4K6jeGGbug5a9QUcn1Vs2b94MwKhRo3JcnNzMuzAh6inzpKkMCsyGMoEgNwh7CYdXwbH1EBslWwZNd4f6bdK1CnrnJC03GqLczDsviY5OICQkhpCQGIKDo9Wf5eMYwsLiSGMGO0P4+d0FwMNjR06JnC/Q19fB1fUrate2zPG8011ADg8P56+//uL169dYWFjQqlUr4W5AUHgJfAR7XeHMdkhSwpd9Ze+h1RpmOIszZ87kmni5mXd2SEpSERYWl2rDntrn2NjUN60WKWKApaUJJUoYo6OTdVPcWrXkeOoKhTLLeeRHVCqJpKSsK8lP8UllsH37dpYtW4aFhQUWFhYEBgYya9Yspk6dKlbpBYWLh76yZdClA6CrDx2Hw9dToWz6+ys+N0JCYliz5hpeXi/UPfvQ0FhS68jr6GhhaWmCpaUJVlamVK9eAktLY6ysTD84L/+3sDDB0DBrO7MF2SfNmj979iybNm1iy5Yt2Nq+96l+8eJFZsyYQfny5WnXrl2eCCkQ5AqSBNdPy5ZBN8/J1kAOM6D3d1DMKv3702DdunUAjBs3LqckzZO80+PJkzcsW+bNb7/dJD5eSZMmZalatTgtWpRLtXG3tDShWDEjtLXz3qGlJuupoJKmMti2bRtz585NpggAvvzyS2bPns22bduEMhAUTJKUcPGArAT+uQHFS8MoV+jyDZiYZzv7Y8eOAbnTEOVm3mlx8+YrXFy82Lv3Ljo6Wjg52eDs3IIaNUrmmQyZRRP1VNBJUxk8fPiQNm3apJpmb2+vdnGdGyiVSoYOHcr06dMztflKIPgk8XFwaptsHvryCZSrDpO3QLtBoJ9zLjNOnDiRY3nlZd4fIkkSFy48Y8kSL06deoyZmT5TpzZn0qRmlCljlicyZIe8qqfCRJpbQ5VKpdpTZWppuRnLYM2aNWn61ClM/PXXXwwZMgRbW1uaNm3KiBEjuHPnjjp9xowZ1KlThwYNGqj/OnfuzJ49e9TXtG3blvPnz6fIe/DgwSlcTL/j0aNHODk50bhxY+zt7VmzZo3aciMhIYEff/yRpk2b0qJFi2Q7lN+hUqmYMGFCivxHjx5NvXr1ksmbL3j7BnYvgsEVYfU4MC8Jsw/A5nvQeUSOKoKCTlKSioMH/bG13ULbtju4desVixa15d9/J7N06VcFQhEIskaaI4O6devi6enJ119/nSLt5MmTudZjfxdERScNG+7Cwt69e1m1ahULFizAzs4OlUqFu7s7Q4YMwcPDQx20ZvDgwUyfPl19n5+fH0OHDqVs2bJ8+eWXmS5XpVIxZswYHBwc2Lp1K0FBQQwfPhwrKyv69evHihUrCAoK4uzZs4SFhTF8+HCsra3p0kWO+RAYGMjcuXP5888/adasWbK87927h7u7e/4ZzYUGyu6j/9gIcdFyUHmHGVDPPkecxqXFqlWrAPjuu+8KTN7x8Up27ryNq6s3Dx+GUaVKMTZs6MqQIfUL5KJubr6DwkqaI4PRo0ezdOlSTp8+rfZLpFQqOXToEEuXLmXs2LG5ItDJkyc5d+4c58+fL7SOpuLi4liyZAkLFiygTZs26OnpYWBgwPDhwxkwYACPHz9O896GDRtSrVo1Hj58mKWyX79+TeXKlRk5ciS6urpUqFCB9u3bq12PHDlyhNGjR2NmZkbFihUZNGgQhw4dAuRRQ58+fahevXqKXn9YWBjh4eFUr149S3LlKP/eh+UjSBxQnqT9y6FZd1h/AxZ5gk3rXFUEIBtf5NaGzJzOOyoqHldXLypVWsWoUccwNdXHw6MvDx5MYPToxgVSEUDuvoPCSppvunnz5sycOZOZM2eiUCgoWrQoYWFhmJubM3fuXBo3bpwrAr2blli9ejWtW7fOlTI0jZ+fH0lJSan27L///vs070tMTOTSpUs8evSIJk2y5g3TyspKvTsT5Ab+4sWL9O/fn8jISMLCwpK5q65UqRLu7u4A6Orq8vvvv2NhYcHgwYOT5Xvv3j1MTEwYPXo09+/fp2LFikyfPj1vp4r8r8jmoZePgJ4Bet3HQt+pcmSxPOTo0aNvzhPsAAAgAElEQVT5Pu9Xr6JZteoK69f7EhkZT7t2ldixozft2lUqFOFsc/MdFFY+qfa7d+9Ohw4d8PPzIywsjBIlStCoUaNPBkxJi+joaBwdHdmwYQPlypUD5BX/9evXk5iYyNChQxk4cKD6+okTJ2a6jLRo3XpbinP9+9dm3LgmxMYm0qWLe4r0oUPrM3RofUJDY+nbd2+K9LFjG+PgUIcXLyIZPFjuOV+4MDRD8rx58wZzc3N0ddPvde3atYt9+/apjytUqMC8efOoV69ehsr6FAkJCUydOhU9PT0cHByIiIgAwMjofSjGD6OcaWtrY2FhkWpe8fHx1K9fH2dnZ6ytrdm/fz+jRo3ixIkTad6TI0gS+HjKlkG3/wTTovC/n6DnRCiW87s0Czr//BPOsmXebNt2k4SEJPr2rcW0aS1p3LiMpkUTaJh0WyMDAwOaN2+e7Fx0dDS//vprhufjbt26xcyZM3n27Jn6XHBwMCtWrODgwYPo6+vj6OiIra1thoKoAGnGV0hMTCQuLi7ZuQ+jhr0jIUG+Li4uMY30hP/S4z6ZrlAo1Okfl5sW5ubmREZGEhUVlSIAR1RUFMbGxujq6qJUKnF0dGTKlCkp8nhXlq6uLrGxsSnKTkhI+KRMERERTJkyBaVSyfr165Nt/Y+IiFCv2URFRWFkZJQin6SkpGR13bJlS1q2bKlO6927N+7u7ly8eJHOnTunKkNiYmLW42QkKTG/4UmJs79iGPSAxCJWhPeaRkTzfqgMTeBVGFsXyXGehw8fnrUyssjWrVtzrdys5n33bjhbttzn9OlAdHS06NWrIsOG1aBiRTMgEn//yByXVZPk5jsorGRpQjAmJoYNGzZkWBns3buXOXPmMG3aNPU5b29vmjVrRtGiRQHo2LEjnp6eTJgwIUN5puX62N/fP1nPFuCvv9L+QhgZGX0yvXz5T6dXq/bp9NSwtbVFT08PHx+fFHs1nJ2dMTExwcXFBV1dXXR1dVM8z4eUKlWK0NDQZNdIkkRQUBDly5dP9d6AgACGDRtG3bp1Wbx4sToSmZGRESVKlODly5fq0VtgYCBVq1ZNkY+Ojg56enrq856enqhUKvVCM8iNvZmZWZry6+npZd6FtSIWTm6F/csh+BmU/wKmbkWv7UCs9PT5cKvYkydPgLS/K7lFbpabmbwlSeLs2ae4uHhx5swTzM0NmDatBd9914xSpUxzXLb8hKbefX7n+vXraablyerQwoULU5wLCQlJNn1gaWnJ7du380IcjWNgYMCUKVOYPXs2Ojo62NnZoVAo2LZtG97e3slMR9OjS5cubNy4kYYNG1K3bl31qE1LS4umTZumuF6hUDBy5EhatmzJzz//nCK9R48erF69Gjc3NyIiIti1axfOzs7pyhEbG8vy5cupXr061tbWbN++HYVCoR4tZJuocDi6Fo64QWQo1GwGY1fKi8NpBM/JqbCimSU3y81I3u/MQ11cvLh+/SWlSpni4tKe0aMbUaTI5+FuW1PvviCjMVOB1DwSFoaFq4wycOBAzM3NWbNmDc7Ozmhra1OvXj127tyZKYscBwcHFAoF06ZN49WrV+jp6dGoUSN27NiRao/89OnTPH36lFevXnHkyBH1+fbt2+Pq6sqkSZNYtGgRnTt3RktLCycnpzSneT6kT58+vH79mpEjRxIREUGtWrXYvHkzxsbGGX6WVAl5AQd+gRObQREDTbvIjuPqfpnrVkEFDYVCyY4dt3B19eaff8KpVq04mzZ1Y/BgmwJrFSTIQ6Qs8OrVK+mLL77I9H1t2rSRXrx4IUmSJB08eFD68ccf1Wlr1qyRVq9enaF8fH1900y7d+9epuUSaIZPvqtndyVp6RBJ6qQrSR11JGnJIEl6cjtT+S9evFhavHhx9oTMArlZbmp5R0TESYsXX5SsrFwl+Flq0mSTtH//XUmpTMoVGQoCmnr3+Z1PtZ1pdheaNWuWZk89tQXVzNKiRQtWr15NeHg4RkZGnDp1ivnz52c7X0EB5663bBl0+SgYGEG3sfD1FChVMdNZ3bx5M+fl03C5H+b98uVbVq6UzUPfvk2gQ4cqTJ/ekjZtKn5Wo+zU0NS7L8ikqQzc3NxytWArKysmT56Mk5MTiYmJ9O3bN0fMJQUFEEmCa8fBYwn8fQnMisOgOdBzAhTJujO0zKy95CS5We6ePXt4+DCMUaOOsmPHbZRKFf3712batBY0aFA618otaGjq3Rdk0lQGVatWzfEgNh9HT+vevTvdu3fP0TIEBQhJgjM7Ye9SePY3WJSXF4U7jQQjE01Ll+/w8QnExcWLgwf9MTDQZcSIBkyd2pwqVUSwKUH2SVMZfOiiAGDfvn3069cvT4QSFHJUSbJFUFggLHUC69owbQe0dgRdvfTvzyDvph1nzZqVY3nmdbmSJHH69BOWLLnE+fPPMDSEL7+EvXu/w8qqcJuHZgdNvfuCTJrKQPrI2sfV1VUoA0H2UCZCxGuIDJFjCmjrwrxjsoVQGuah2eHBgwc5nmdelatUqti//x5Ll3px48YrypQxY9myr7h2bT16epJQBOmgqXdfkElTGXy8APWxcsjPSJL02S+g5SsS4+FNsDwakFRgUhSpmBUkBUAubgpKy4V3bpOdcuPiEtm27SbLll3myZM31KhRgl9/7cHAgXUxMNAFWuScoIUYTb37gkyGjY8LSuNqaGio9qNUUGQutMTHwZtXEBUGaIF5cShWCklffkeGhp/HBqiM8OZNHOvW+eDmdo2QkBhsbcuyfHkHevSooZGwkYLPj08qA4VCgSRJ6lHBu+N3fMpNgqYoV64cAQEBvH79WtOifL4kKCA2SlYGWlpgZArG5vBGAW+eAbLSfufyIreYPXs2APPmzcvVcrJTbmBgFCtWXGHjxutERyfQuXNVpk9vSatW1ql2ZjT1TAUNUU+ZJ01lEBsbm8z9sCRJ6uN30zBZdjKWi+jp6VGpUiVNi/H5oVLB1d9lF9L3vGWT0J7fQo/x8ohAA7x48SLflnv/fiiurl7s3HkblUrCwaEO06a1wMbm0xH+NPVMBQ1RT5lHS0pjMSAwMDDdm8uWLZvjAmWE69ev06hRI42ULfiIxAQ4vxv2LYXn98CqohxDoONwMMymK4pCyJUrAbi4eHHkyP1k5qGVKhXTtGiCz4BPtZ1pjgw01dALCghx0XB8s+w3KDQAKtWFGe5g3x90hB+cD5EkCU/Pf3Bx8eLPP59TrJghM2e2YuLEplhYiP0UgvzBJ3+1586dQ6VS0b59ezp37qz2kW9hYcGOHTuyFORGUMCJeA1HVsPRNXKg+Xr2MGkTNOmU7xzH/fDDDwAsXrxYI+XOn7+QvXvvsnSpF7duBVOunDm//NKBUaMaYWqatd+Opp6poCHqKfOkqQzOnDnDzJkzcXFxAWSX08uXL0eSJFxdXdm9ezdDhgzJM0EFGublUziwXI4lEB8HLXqBw3TZlXQ+JSwsTCPlBgeH8+CBMdWqrebZswhq1izJtm09+d//6qKvr5OtvDX1TAUNUU+ZJ01lsHXrVpYsWYK9vT0gBzN5F5NYpVKxfv16oQw+B57clheF//SQN4a1Gwz9nKHCF5qWLF02bdqUp+WFh8exdu01jh2rSmhoLC1amLFqVSe6daueY+ahef1MBRVRT5knTWXw4MEDmjV73+v7cJ25VatWGQp4IiigSBLc+UtWAj4nZNPQPpOgz2QoKdaSPubFi0h++eUymzf7EROTSNeu1Zgxww47uwqaFk0gyDBpKgNtbe1km4LOnz+v/qyjo5OhYO6CAoZKBd5HZBfS969CEQsYtlB2I21W8Kxdvv/+ewCWLVuWK/nfu/eapUu9cHe/gyRJDBhQF2fnFmzf7srhw37Y2eV8ubn9TIUFUU+ZJ80WvVy5cty6dQsbGxsATE3f+0K5fv26sOUvTCTEwzl32OcKL+5D6cowcR10GCrHFCigxMXF5Uq+3t4vcHHx4ujRBxgb6zFuXGOmTGmOtXXRXC03t/MuTIh6yjxp7jP47bffOHbsGL/++ivFir3vFUZGRjJs2DAcHR3p379/ngn6IWKfQQ4R+xb+2AgHV0BYEFSpDw4z4MuvhXnoR0iSxPHjj1iyxItLl/6leHEjJk5syoQJTSlZUuynEBQMsrTPYMiQIfj6+tKpUyfatm2LpaUlr1+/5ty5czRt2lRjikCQA7wJhsNucGwdREeATRuYuhUadch35qGaJjExiT17/mbpUm/+/juEChWKsGpVJ0aMaICJiTCtFhQePrlmsHbtWs6ePcvZs2e5e/cuJUqUYO7cuXTs2DEvZRTkFC+fwL5lcOo32ZNoyz6yeWiNJpqWLFeYNGkSACtXrsz0vTExCfz66w2WL7/Mv/9GUqeOJTt29MLRsQ56ep82D81OuemRm3kXJkQ9ZZ505wLatWtHu3bt8kIWQW7xzw3ZMujiPnn6p72TbB5arrqmJct3hIbGsmbNNdasuUZYWBx2dhVYu7YLXbtWE15wBYWaNNcMhg4dysSJE9Odm798+TIbNmxg+/btuSJgaog1gwwgSXDzvGwZdP0UGJvJVkG9v4MSZTQtXb7j+fMIfvnlMlu23CA2NpEePWowfXpLWrQor2nRBIIcI0trBgsWLGDOnDkEBwfTsWNH6tWrh4WFBUlJSbx+/Zpbt25x5swZypQpw4IFC3JNeEEmSUoC78OyEnjgA8WsYPhi6DYGTItqWrp8x507wSxd6s3u3XfQ0tJi4MC6TJvWklq1LDQtmkCQp6Q5MnjHzZs3OXDgAD4+PgQHB6OlpUXp0qVp3rw5PXr0oF69enklqxoxMkiFhHg4swP2L4OAh1CmCvSbBl85gf7nGURm/PjxAKxduzbZeUmSuHTpX1xcvPjjj0eYmOgxalRDpkxpTvnyRXKt3JwgN/MuTIh6Sp0sjQzeUb9+ferXr5/jQglyiJgo+GMDHFwJ4S+hakOYuVdeHNbJnh+cgs7HwZdUKonff3/IkiWXuHw5gJIljZk3rzXjxzelePFU9lNEvIab5+BtuHyspQ3dRsufb5yDgI/i7OoZQKfhGBkZUf3tMzi2/iOBTKH9YPnzld/h9Uc+982KQ2sH+fOlg7LV14cUs3r/TBc83sv1jpLloHl3+fOZXRD3Nnl66crQ+D/jj5O/yUGIPqRcdWjw3/rg7xvlEKUfUrEO1P1SHn0eT8XdQ9UGsq+qBIWc/8fUaArVG8kmzWdTCUtZx072fhsVBn/uTZlu00Z2gxL+CrwOpUxv1EHuBIW8oG3sf+/mw3dg2xUsK0DQY3nq9GNa9obipeDFA/m9f4x9fzAvAU/vwN+XUqa3HQgm5vDIT960+THv9u34X4V//FKmd/lG/s3euQjP/k6e9uF3L5fId8bk9+/fZ/PmzRgZGdG5c2datmypaZHyJ+Gv4NAq+H09xERCg/YwbYf8YxYLncD73acJCUns3n2HpUu9uXfvNRUrFmX16s4MH94AY2O99zcoE+UFdi0t2DEHdn0UJUtX7/0P8uxOOLUtebpZceg0XC53Xl9YPS55umWF98rgyOqUDZJ17ffKYP8yuHc5eXrNZixb9d+5b+qmbDAafvVeGWyfBcHPkqfb9XmvDDY7/xeO9APaO71XBuu/lWNVfEiP8bIyUCWlfDaQ96jUbAaKmNTThy2UlcHb8NTTx7nJyiDsZerpU7fKyuDV09TTZ+6TlcG//nwdeFY+t/rs+/TSnvI7eHwz9fsr28jKwP9K6ul17GRlcPtPWDsxZXrjTrIy8D0Jv/2YMr1VP1kZXD4Ce1LxptpxuKwM/toLR9YkT/vwu5dLpDtNlNf4+flRrlw5dHV1cXV1TdUF7Wc9TRT4j7xT+PR2SEoEu6+h/3T5RyZIRnR0Aps3X+eXX64QEBBF3bqWzJhhR//+tdHV1ZYvevlE/vH6noSbZ2HVFahYG26clRvjxh3lBuQdxazk/zGRKXvWaEExy/8Kj5DNd5Mla0PR/9Yi3r4B5UeNrbaOHCEOICpcfr8foqP3PmpcVBgkKZOn6+q/dxsS8Tplz17P4P260ZsQ4KOfvr4hmPw3TfbxqARA30hu7CQJIkJSphsYy4YKKhVEphJ21tAUjEzkkUVUaMp0IzM5IFKSMqWiAjl0qoGRrKSi36RMNykiP0NCPMREpJJeFPQN5PcWE5ky3bQY6OnLXnljo1KmmxWXG2VFbMpRF4B5Sbkxj4sBRXTK9CIWsrPH2LcQH5syvail3BGJiYKEVHZQv/vuZYNPtZ35ThkAPH36lB9++AEnJye6dOmSIv2zVAYPr8uLwpcOyI1Ch6HQ93soW1XTkuU7Xr+OYfXqayxdeoH4eG3s7a2ZPr0lnTpVfW8e+vgWzO8LQf/Ix1YV5Ya/71QoWy1b5X/zzTdA7njOzM28CxOinlInW2sGH5KQkJDrAW3u3LlD5cqV2bNnD8OHD09VGXw2SJLcQ/VwgRtn5J5Rv2myeWjxT8fK/Rx5+vQNy5dfZuvWG8TFKalWTaK5rYLts+uB736Ydgpsu8kNfqmKUP4L6PWtrATKVsux6bUSJUpk+d4XL15w4cIFnj9/jpaWFtbW1rRp00YdeTA7eX9OiHrKPOmODJRKJRs2bMDDw4Po6GiOHj3KDz/8wIoVK7CwyHnzOx8fH9zd3SlevDjW1tapxkwo9CODpCR5BLB3KTy6DsVLyy6ku45+P4wXqLl16xVLl3rj4fE32tpaDB5cD+fvW/DFiR/gyrH3UxqVbeR57y6jNCtwKoSEhLBo0SKCgoJo2LAhZcqUQVdXl4CAAHx8fChbtiwzZsygVCnRCRBknU+2nVI6LFmyRBo8eLB09epVqXHjxlJcXJw0depUaezYsendmoy3b99KXbt2lV68eKE+d/ToUalz585S+/btpV27dmU4L19f30yVXWCIj5OkYxskaUhVSfoKSRpWXZKOb5akeIWmJct3qFQq6cKFp1KnTrskPa2ZUucyI6QzAxyk6LmD3l+00FGSFg2QpFPbJSnspeaEzQDTpk2THj16lGa6v7+/9P333+ehRILCyKfaznSnif744w+OHDlCsWLF0NLSwtDQkHnz5tGmTZsMa6Nbt24xc+ZMnj17pj4XHBzMihUrOHjwIPr6+jg6OmJra0vVqhmbA/f3989w+fkd7dgoinntofifO9F9G0ZchbqEDVvJ23rt5EXFx080LWK+QaWSOHcukC1b7hP18DE/1bjKoQ43MVQpkMJ0iQ1uhP/fd0BHlx995AXeRb2aQPAb+S8P+PFH2ZJk0aJFGb5n6NChJCYmfvJ7PXz4cHr37p3pvD9HsvIOPncytGag85G9elJSEgYGBhkuZO/evcyZM4dp06apz3l7e9OsWTOKFpWtGzp27IinpycTJkzIUJ41a9bMcPn5lrAgeX/AHxtkC4PGHaH/dIxsWlNOmIcmIz5eibv7HZYu9eLBg1AqVy7OznE6tPS/jlbr/4FdH7Rs2mBiYs67b0bdunWBvP+uZKfcwMBAdu3aRWRkZLLogu+s6jT1TAUNUU+pc/369TTT0lUGHTp0YPLkyTg7OyNJEgEBASxbtixTzusWLlyY4lxISEiyNQdLS0tu376d4TwLNAEPZfPQMztkM7pW/aH/NHnTjiAZUVHxbNp0nRUrLlM17m+21PVBf0B/Gv44Ad3EOIieDBblUr133rx5qZ7PbbJT7qRJk2jcuDGNGzdO1TGepp6poCHqKfOkqwycnZ1ZsmQJjo6OKBQKunTpQrdu3dRh5bKKlMq6daH3Cnn/mmwe6nVItvnuOEK2bClTRdOS5TuCg6Nxc7vKurVXaa1/m9M2vtTSeoxUxAKtJmVAVxt0TWS79TwkPDwcd3d3zp07x/Pnz9HW1qZChQq0a9eO//3vfxQvXjxb+SuVSqZPn55D0goEGSddZWBgYMDs2bP56aefiIqKQpIkihcvnu2G28rKCl9fX/VxSEgIlpaW2cozXyJJ8k5TDxe4dV7e9OP4I/T6lkETp8C1OezalcrW/M+Ux4/DWbbMm99+u0lCQhIXO52kpfKy7Eqh7zq0MhGKc9CgQQA5Vr/u7u6cOnWKDh06sGTJEsqWLau2+Ll69SoTJkygU6dOnDp1KsvlNmrUiHPnzmFnZ5eqGXdOP1NhRdRT5klXGdy9e5eJEyeyYsUKbGxscHV1xdPTk02bNlGlStZ7tC1atGD16tWEh4djZGTEqVOnmD9/fpbzy3ckKeGv/fJI4PFNKFkWvlkm+x8xNgOgRo0aGhYy/3DjxktcXLw4cfAGo8v7MWagE+Omd6D62xbybtRWfTMdijOn69fKyipVV+1Vq1alatWqDBw4kJMnT2arXE9PzxQNmJaWlnphWXxnMoaopyyQnilSv379pF27dkkqlUp9bteuXdKAAQMybdbUpk2bFKalXbt2lTp06CBt2rQpw/nka9NSRawkHVkrSYMr/WceWkOSPLdKUkK8piXLd6hUKunMmcfSV1/tkCz1v5dca7WWYjqZyvV2cpumxUvBwYMHNS2CQJAtPtV2prvprGHDhvj5JfewJ0kSTZo0STbNk5fky01nb9/IMYUPrZL9snxhKzvuat5D9kciUJOUpOLQofu4uHjh5xvAlganGWR5HV0pEa2WvWVfS1801bSYKejduzeHDqXiLTMTKJUq3ryJ4+3bBKKi4omLk/0P1aplQZEihjx6FIC7+z4UCgUgoVKpeP36JW5uv2BmZkBwcDRPnqQ0kbWxKYWxsR4vX77l2bOUfnkaNiyNgYEuAQFRvHiR0i9PkyZl0dXV5vnzCIKCUvrdadasHFpaWjx58obg4OR+d7S1tbC1lRfxHz0KIzQ0ud8dPT0dGjeWAyrdvx/KmzfJ/e4YGurSoEFpAO7eDSEqKrlPJ2NjPWxs5M12d+4EEx2d3KeTmZkBderIU8w3b75S1+k7ihY1pGZN2Vjl+vUgEhKSkqWXKGFM9eryjuVr1wJJSkru08nS0oQqVeS1oMuXP/I0C5QqZUqlSsVISlJx7VpgivSyZc2pUKEICQlJXL8elCK9QoUilC1rTlxcIjdvvkqRXqlSMUqVMiUmJoF//41UP0tWyJY7ijJlyuDl5ZXMe+jVq1cpU0ZEywLgdQAcXCG79I2Lhiad5bjCdVul697A0dERgD179uSFpBpHoVCyc+ctXF29Ubx4gkG5yqzf2AOnFzfRKe4k+1oqn3PD+5yq38TEJN51mWJiErh58xVRUfHqBv3t23g6dKhC7dqW3L8fSocOi1Aqdahcuab6mo0bu9GhQxVOnHhEjx4p5TlzZjDt2lVm3Ljx3LkTj5FRKNHR5TA2fkV8fFH8/UNp2rQs3bp9j69v6RT337s3jpo1LfDwuMvkySdTpL94MZly5cz57bcbzJ59IUX6mzfTKVrUkLVrfXB19U6RrlTOQkdHC1dXLzZsSG6eaGSkS2zsTwDMnfsn7u53kqVbWpoQHCwbnMyYcYYjR5K7/q5SpRj//PMtAN9+68m5c0+TpdvYWHHz5hgARow4io9P8gbVzq4CFy8OA+B//zvA/fvJneB17lyV48cHAtCz5x4CA5Mru/79a+Ph0ReADh12EhmZXBmNGNGALVt6/FfWb6hUyfvP331ny8qVnYiPT6JFi618zMyZXzJ/flvevIlLNd3FpT3TprUkMPBtqunr1nVh7NgmPHoUzk8/neOPPwakuCYnSFcZTJw4kXHjxtGqVSusrKwICQnh0qVLrFixIlcEKjD86y+bh57dJXtpbO0om4dWzniwn88lTkRkpIING3xZufIKNePvsN3GF9tKD5B+e4hOmcogHc4Vt9vZqd+3b+PZvNmPVauu8u+/kaxa1YlHjx7RuXMHXrxI7tFSSwt27zbh2rWLxMcrUSiKoq8PBga6lCxpjLm5AcWKyQGG6tWzYvXqzpibG2Bmpo+RkR5aWlC/vtzzlaQ4tm9fx+HDW6hf3w4rq/KsXfsTNWrIPdf27a2pW1fCwaF/MhneBeXp1esLatYsmeJ5SpY0BmDAgLo0bVo2RbqJiezKe8SIBrRrVylFura2/H4mTrSlV68vUk0DmDatJYMHJ/8N6Ou/36c0Z449Y8c2TpZuZPTejfiSJe0ID08+cjAze7+nadWqTilGDkWLvg/etHlzd2JiEvDwkOMhODj0Vz87wK5dfYiPT+7ttVQpU/XnAwf6o1QmHxmULWuu/nz8eMqG2Npa3itlYKCDp+fAFOmVKxdTy5la+rtRSZkyZqmmvxsJVK5cjHnzWqdIzyky5LX04cOHnDx5ktDQUKysrOjcuTOVKqX8wuQVGp0m8r8Ce5bIPskNjKDTCPj6P8dngmS8fPmWVauusnH9NdoZ3mShjS81eIpUzAqt3pOg+zjZJXI+QqWSmDPnPGvW+BARoaB164q0bVuRjh2rMnfuN6xcuRY/vyBMTAwwNdXH1FQPU1N9jI31qFAh+/GSHRwc8PDwYO/evUiShIODAz179uTIkSM58HSCz51sey2tXr061atXz1GhChSSBD4nZPPQO3/Jfs0HzYYeE977pxeoefQoDFdXb7Zvv4VSqWJUHyvWRR9G28oa+m1EKx+G4gwLi6VECWO0tbW4ceMVbdtWYvr0lsl60Xp6elSrVpFq1SrmmhzNmjXj22+/Zfr06QwfPpy7d+9mare/QJBV0lUGXl5eLFiwgOfPn6s3ikmSlMzcrdCSpJTDC+51kUPdWZSHMSug80g5hGE2+frrrwE4cOBAtvPKD/j6BuHi4sXpw36Ms/bjr64JlFh6gKpVi8ODhnJIzjwMxZmR+r116xUuLl4cPOiPv/94KlUqxqFDDujppZSzYcOGOVZuWkyePJl///2XsmXL8ssvv+Dj45PMRUth+87kFqKeMk+6ymDx4sW0bt2aHj16oKub76Jk5g6KWPD8FQ4sh+DnhJpYca2OA12W7pQjHeUQzZs3z7G8NIUkSZw584QlS7y4e+k206v5srO9D++LOrEAACAASURBVIZJsVCtPZT/b4NYjSZ5Llta9StJEn/++RwXFy88Pf/B1FSfiRObYmIib/JKTREAGXaimJX3ev78edq0acPhw4cB1BZ8RYsWxdvbm169emU5788RUU+ZJ901gwYNGuDj45OvFEGurRlEhcmxR4+slj/XbimbOdp2FeahH5GUpGL//nu4uHhx48YrHKsFsbPyNnRQopXPQ3EGB0dTvvwKihUz4rvvbBk7tjHFiqW/q/lD09JBgwbl6O5WNzc3vv32W3744YdU01ML/yoQZJZsrRnY2tpy/fp1bG1tc1ywfEPIv3DgFzi+WY5NattNNg+tY6dpyfIdcXGJbN9+i2XLvCkScpfalQwZv2UIg/pURPf/DOTIYfksFGd8vJJdu25z9WogmzZ1x8rKlJMnB9GsWblklizp8WG/KTo6lRi32eDbb2XTyg8b/ejoaF6+fEm1atkLwykQZIR0lYGZmRkjR46kfv36KZxwrVq1KtcEyxOe/g37lsL53fJxmwHQzxkq1Ul2WY8eso3x0aNHc7T43Mo3N4iIULBunQ+rVl2hnvIO/2fjS9PK/ki1WqA14r/vwXg3zQr5EZ079+L5cwsiI2sSFPSWBg1K8fZtPGZmBrRpk3lruA/9cX3KN1d23uu+ffvw8/PD2dmZXr16YWJiovYcnN28PydEPWWedJWBtbU1o0ePzgtZ8o6/L8mWQVd/BwNj2Sro68lgWSHVyzPjrjsz5Fa+OUlgYBQrV15h48brNNO7x6VGl6jGM6TipaHPUrS65s/vxsWLz7lwoQEKBbRrV5Jt23rSvn3lbDlYjImJwdfXF5VKRWxsLL6+vslGC02ayOsi2Xmvu3fvZuvWrRw9epR27drx008/0b9/f7UyKAjfmfyAqKfMk6F9BqmhUqnQ1tA8epbXDN4Ew7yv4a4XmJeQpzR6jJc/C5Jx/34orq5e7HW/jipJome/+ixuF4S11xp59NRuMOjnL5PHx4/Def06lmbNyhEVFc+ECcf59ltbtSuE7DJ48OA007S0tNixY0e2y+jTpw8HDx5kxIgRODk5YW9vT9euXfnjjz+ynbdAkK01g6dPn7JhwwaCg4NRqeSdeUqlkufPn+Pl5ZWzkuY2oYEgqWD8aug4HAyN07/nM+Pq1QBcXLw4//sNJlj7EdjGB2XPSRQf8zUkJcHQcXlqHpoR/Pxkj6f799+jfv1SXL/+DebmBuzY0TtHy9m5c2eO5pcaVatWZfTo0QQEBNC8eXO+++47ddQugSA3SVcZ/PjjjxQrVowyZcoQGBhI06ZN8fDwYMCA3PGPkatUawgrU/pdSY/OnTsDcOLEiRwVJ7fyzSySJHHy5GNcXLx4cPk2M6r78n9tfTFUxUKDjvBle/nCfKYErlwJYPbs85w+/QRzcwOcnVvw3XfvDR1yun5HjhzJli1bALh27RpNm6buTC875S5atIgbN25QvXp19PX16dmzJ61atcqRvD8nRD1lnnSVgb+/P1euXCEgIID58+czfvx4WrZsybx58xg/fnxeyKhxunfvXqDyzShKpYp9++7i4uLFrVvBlC1rhncfL6zDfdDKp6E4k5JUKJUqDAx0efQojDt3QliypB1jxjSmSJHku5pzun5DQ987QFu8eHGaHkyzU65KpcLX15f9+/cza9Ys7t27h53de6s2TX9nCgqinrJAev6v7e3tJZVKJcXHx0stWrRQn2/cuHGW/GnnBPk6nkEB4P/bO/O4mvL/j79aiSyhIvuerUSLhJRU2gtTtoSxDNkNGTsTspUI32YGYzB2yUhospYiS5ZCooVW0r7d5fP7o989061bdzu3Uuf5ePR43Hvuua/357zPp/O5n+39LioqJwcPRpOePf2IQesfyXUTPXI2IJSUlbEJ+fCSkLTE+i5iNUpKWOR//4shffr4Ex+fB4QQQlgsDikpYdVZGRwdHQW+ppN169aRvXv3EltbW1JcXEx+/vlnsmrVKpnYYmh61PbsFNozGDBgAPbt2wdPT09oaGjg1q1baN68OVRUREs9yNBwyMkpwaFDj+HvHwU97kuc14nB8D5vQFTbQk6fCygrVFtWW9/k5ZXi8OEY7N8fjYyMQujra1Gx6xUV5aGoWHeLGERdWioNr1+/xuXLl3Hv3j2oqKjAx8eH+ZXLUCcIbQzWrVuH9evXIzc3F6tWrcLixYtRXl6OTZs21UX5GgQWFhVj5mFhYd+FblU+fcrHvn0PERj4BGXFpXg9/hT6kQ8gHToDLnsgVykVZ0PD3T0IwcFvYWnZG6dOucDMrIfID2K6/ZuWlkbtEK78mgdvw5g0duXk5FBeXk5d47dv3/iut67qzPcO4yfxEdoYdOnSBcePHwdQkQM2OjoaLBYLLVo0nZU4rq6u35Uuj/j4bOzaFYmLfz+Bedv3cHaejNWrR6JfDAfQ6gM582mAUvWk6/VJQsJX7NkTiQ0bTNGlS2ts2TIWmzaZYtiw6gldhEG3f728vKjXNU0eS2vX3d0ds2bNQnZ2Nry9vREWFoaFCxfSot2UYPwkPkL3GRQVFeHKlStIS0ujlpbyWL16tUwLVxMNMu1lA+Lhw1T4+ETg7rXnWNYrBit6xaAVJw/44w2tmcTohBfx9OLFOCgrK+DkSRdMmjSwvotVK5mZmdDU1KRd9/3794iOjgaHw4GhoSG0tbWFf4mBQQSk2mewZMkSfP78Gbq6uvW2yYxBOIQQXL/+Hjt3PsDrqDfYOuAhzo57jGbcUmC4TUXguC4NLycFh8OFjc1p3LyZiDZtmsHLaxSWLjWCpqb0IcJlzYIFC6TOiVyVxYsX48CBA3wRUmfOnIk///yTVjsMDFUR2hg8e/YMd+/eRatWDXNMuS4YO3YsAODOnTsNTpfF4uDs2dfYtSsC715/hkbn9vDePg7zIwIhZzRR7FScdQGbzcX9+8kwM+sJBQV5DB6sjvHje2HevOFo3Zq+Xc2yum+ysLto0SK8efMGmZmZfKEUOBwOOnbsKJV2U4Txk/gIbQz69euHr1+/NunGwMPDo8HpFhWV4+jRZ9i79yE65r6C75DH0J3MRpsTsVBSVgQWpjS4SeGSEhaOH3+OPXse4sOHb3j58icMHqyBvXutZGJPVvfN3NwccnJyyMrKol7/+++/Utn18fFBbm4utmzZgs2bN1PHFRUV0b79f+FSZHVNjQ3GT+IjdM7gxYsXWLRoEcaOHVutQZDFnEFCQgICAwPRqlUrdOjQgW/yjEdTnjP4+rUYBw8+woED0TCUewFvnRjoKbwDUVWDnKMnMHV9g5sULigow4EDj7B/fzSysopgaNgZXl4mcHTU5kum/r3h5OREJaOhi8o5ExgY6EaqOYPdu3dDVVUVZWVlYLPZtBeuKt++fcOaNWvQoUMHzJ07V+b2RIHFYgGoyIFbX7opKXnYt+8hfvvtKYqLWfCx+YrVrNMVqTgn+kKOplScdMLhcKGgIA82m4udOx/AxKQb1qwxgalpd5mt06+MrO6bLO22b98eMTEx0NHRgbJy9Ua9vq7pe4Pxk/iIlOksMjKyzjeZBQYGQkNDg0r3V5m67hnU55zBq1dZ2LUrAkFnn2J2p6cYYNAXJpt+weB+bYB75wHTHxpcT4AX8TQu7gsiI2dDTk4OmZmFdT4pLOtx45oi90pjd8SIEcjNzeU7VjnfODMWLhqMnwQjVc9AW1sb6enp6NWrF+0FE0RZWRl27NiBcePGYfTo0XViUxg//vhjnes+eJACH58IRN54juW9YpBmHgNVTj6g5wb8/w5cWEyXSbkkJSqqIuLplStv0KyZIubM0UNpKRsqKkr1sjpIFvft4sWL6Nu3L3R0dCAvL4+9e/eie/fumDRpEi12o6Kiav1cVnWxscH4SXyE9gx2796Ny5cvY+zYsWjTpg1f914WcwZ79+5FVFQUunfvjmbNmsHb27vaOY11zoDLJbh27R18fCIQEZGKVf2fw7tHKJS5pQ0+FWdw8Fs4Op6BmlpzeHoaYvFiQ6irt6zvYtHKX3/9heDgYPj4+FA/jh4/foydO3di4sSJtETy/fr1K65evYqioiIQQsDlcvHp0yfs2rVLam0GBql6Bjk5OTA1NQUhpFr3VRwKCwvh5uaGI0eOoEuXLgCAq1ev4vDhw2CxWPDw8MC0adOwcuVKiW3IiuLiYgCgfdc1T1dJqRn+/vsVdu2KAEl6jWaaneDvb425unpQjmotMBVnfcOLeCovLwdX18GwsuqNgwcnYObMoVBVbRjDVnTftwsXLuDUqVNQVf2vl2NgYIDffvsNHh4eVGMgjV1PT09069YNz58/h4WFBSIiIvg2ncmqLjY2GD+Jj9DGoGfPnpg2bRpatpT8V15sbCzWr1+PpKQk6lhmZiZ8fX1x6dIlKCsrw83NDUZGRnybbWqDN4ZaF8ycORMAaN/4M336bGRndwWLZYBeJW/gPzga5iNfI3PcXORYtMZHtAbsvYBSAHV4vbVRUsLG5csfcfz4O3z6VAQTE03o6FTkOTA3b4XU1MR6LuF/0H3fysvLkZqaWuNnvDopjd3MzExs3LgRx44dQ79+/WBmZoZNmzbRot2UYPwkPkIbgz/++ANz5syRysi5c+ewadMmvmGlyMhIjBgxAm3btgUAWFlZITQ0FJ6eniJpDhgwQKoyiQOvt0KXzS9finHgQDTevbPBmOZvsEP3N+jIJ4C0bg84boamoyc0G2AqzlOnXmD58hvIzi6GsXEXHDxoB3v7/g12eSjd961ly5bQ0NDgW/cPVOQ5UFJSouxIY1ddXR0DBgyAvr4+SktLoa+vD0VFRVq0mxKMnwTz5MmTGj8T2hjY2tpi06ZNsLW1RYcOHfjmDET9FS9o3D8rKwvq6urUew0NDbx48UIkvbqGrqBXSUm52Ls3Esf+eIKiEi4cHfvjjx4P0f5rOTDRH3JWswGVhjXOnpqaBxUVJXTo0AJqaiowMKjYIzBqVLc6WR4qDXQHK5s+fTrmzp2LX375BTo6OiCE4OXLl/Dx8eGzJY3dESNGYMmSJVizZg1mz56N169fo1mz/3ZlMwHYRIPxk/gIbQxOnz4NoGK8tDKVl7tJgqB564b6cMnLywMAtGnTRqLvv3iRiV27InD1/BP82PkpkkyfIG/1ZXQYNhhyeQaAVjdAsWGth46Ly8auXRE4deolVq0yxo4dFrCx6Qsbm771XTSRkfa+VcXJyQllZWX4+eefkZGRAQDo2rUrZs+eDTc3N1rsLl++HCkpKejcuTP27duHx48f82UUpPuaGiuMn8RHaGPw5s0bmRjW1NRETEwM9T4rKwsaGhoysSUtjo6OAMRbs0wIwf37Kdi58wEehcViZe8n+J/5Y7TkFAADx6BD1xYYK4GurHn4MBU7d0YgOPgtWrRQwsKF+liwQL++iyURktw3Ybi6usLV1RXfvn2DvLy8wIeNpHYTExOhoqKCbt26AQCSk5MxatQovsiosrimxgjjJ/ER2hgAFSEirl69ioyMDLRv3x52dnYYNGiQVIZHjhyJAwcOICcnByoqKrh58ya2bdsmlaasWLJkicjncrkEwcFv4eMTgaioT+iioYTk8YFoycoDDB0rlocONBZbV5YQQqhe2b59UXjwIAWbNpnC09MQHTp8v6sx6Pavn58fli1bBgCIi4uDiYkJ9dnSpUuxf/9+ie0+fPgQP//8M3x9faGlpQUAyM7Oxo4dO7Bnzx4YGRlJrN0UYfwkAcJyZt65c4cMHTqUrFixguzZs4csW7aM6OrqkrCwMLHzb5qZmZHU1FTqfXBwMLG1tSWWlpYkMDBQZJ2GmAO5rIxNjh59SrS1D5IhqgvI/uFWJOBgNCkuLick7CQhSa/ru4jVKC9nkxMnnhMdncMkLi6LEELI58/5pLCwrJ5L1jBxcnIS+JoQ6XMiu7q6krdv31Y7/vr1a+Lq6iqVNgMDD6lyIPv5+cHPzw+mpqbUsbt372LPnj18oXZFITw8nO+9vb39d5Hf9cuXLwCADh06VPusoKAMgYFP4Ov7EL2KXiFQJwaju74Cad4Sci7qgIoSMG6a2LqypKioHH/8URHxNCUlD4MGqSMnpwQAoKXVsCKdSgPd/iWV5rlIlTmvyvNdktgtKytDv37V800MHDgQpaWlUmk3RRg/iY/QxiAlJaVaWIjRo0djxYoVMitUQ4MXaqDy+GNWVhH8/aMREPAYbUvTEWpyDYPl34O06QA4bYOc/UKgdTuxdWUNi8XBwIGHkJKSh1GjuiEgwAY2Nn0b7PJQaZClf2tb7CCJXTabjfLy8mrB6crLy1FWViaVdlOE8ZP4CG0MevTogfDwcCrBNFDxC7979+4yLVhDovKu6A8fvmHPnkicPB6DTvJfYG41Gl4rJmLw2SjAYhnkLGcBzUUbZ6+r3dbJybk4fz4OK1caQ0lJARs2jMGAAR1gYtKtTuzXF3T7V9TVbpLYHTduHLZs2YKNGzdSS0nLy8uxbds2vrmJhrhDvyHC+El8hMYmioiIwMKFCzFy5Eh07twZnz59QnR0NA4dOgRjY+O6Kicf9RGb6PnzDPj4RCDk4lPM6/IEa/vHQFWtFZT/SgAURJqHr3NevszErl2R+Pvvl5CTk8OrVz+hf3+m2ywp2traVINAKk26815Ls9SaxWLBy8sLt2/fRt++fUEIQWJiIsaOHYvt27fz7TVgYJCU2p6dNTYGISEhsLGxAVCxmigkJARfv36FlpYWbGxsqOVv9UFdNQaEENy+nYStW8PxOvItfu4TA8/uj9GCUwjojq3IK6xvBUi4P4K3Vr1yWkM6+Pw5H/Pn/4Nr1xLQsqUS5s4dhhUrjNG1a9Nacy0r/8rSbnJyMt68eQN5eXkMHjwYnTp1ok27KcH4STC1PjtrmlkeNmwYIYQQAwMDuiayaUPWq4nYbA65cOE1MTAIJMAmoqS0liwYbEq4lnKEbHYmJC6KFjumpqbE1NSUFi0Oh0uSk3MJIYQUF5eTgQMDyNatd8jXr8W06H+P0OlfQgj566+/CIfDqfFzNptNTpw4IZHdv/76i7DZbJloN0UYPwlGotVE7dq1w4wZM1BUVISlS5cKPIe3rrqxUFbGxokTsdiz5yFU0l5h25DH0FxqiAxzeygrmkBOJxDoUn3Fh6R4eXlJrVFezsHff7/Erl2RKC1l4+1bT6ioKOHVq58a7I7uuoIO/1ZGS0sLU6dOhaGhIfT19dGxY0coKCggLS0NUVFRiI6OxoIFCySyq6WlhWnTpslEuynC+El8ahwmiouLw+3bt3H48GEsWLBA4JdFDSpHN3QPE+Xnl+HIkRj4+T1E/9JX8NZ5jJHKcSAqrSDn5gVM+YU2W3RRWFiO3357gn37ovDpUz6GDNHAmjUmcHMbDAWF6tm3GOihvLwcV69eRXh4OJKTkyEnJ4fu3btj7NixcHBwEJiqsiFoMzAAEs4Z8Dh06BDmzJnToCaw6GoMMjIKsX9/FA4dikF+fhnOWkTjB7nrIGqakHNaCtj/BKi2pcIWd+3aVWqblZFGNyjoDZydz8LUtDvWrDGBtXWfJt8TqIqs7lt92q2va/reYPwkGKkaA0NDQ0RERDSoxNLSNgYJCV+xZ08k/j7xBK7tn6KZkSU81rpAv9VnIOEpYDkTUG5OnV+fOZB58CKedu7cGl5eo8DlEjx5kgYDg860lqkxUV95cGVpl8ntKxqMnwQjVaazcePGITAwEPb29tVCWKuoqNBXyjogL68Uc+dexY3LT7Gw2zOkjH2MtpwcwMUQ0NcCoAX0N6j2vfXr18ukPKLo8iKenjnzCvLycli82BAAIC8vxzQEQpDVfatPu/V1Td8bjJ/ER2jPQF9fH4WFhRUn07iuWhok7RlERqYi2nMuFmg+gAqnCNAbV7E8dJiFxMtDZcmvv97Dhg23oaqqjHnzhmH5cmN06dK6vovFIICMjAyZLWOUpTZD00KqnsGVK1doL1B9MXJkV4yc2QMoaA38sBroJ1po5g8fPgAAlQSdLqrqcrkEV668ga5uR/TqpQZLy96QkwMWLjSAmtr31QtrCMjqvgnCxsYGT58+lYldWWp/r4SHhyMpKQl6enrQ09Or9jnjJ/ER2jMAAA6Hg+joaKSlpcHe3h7p6eno0aNHHRRPMFLNGXC5gLx4q21kPWdw40YYTp16id27I/HmzRd4eZlgxw6L2r/MIJS6HDfW09PDs2fPZGJXltrfI35+fggJCcGgQYPw+PFjLFy4EFOnTuU7h/GTYKTqGSQlJWH+/Plgs9nIycmBgYEB7O3tsX//fpibm9NeWJkjZkMAAFu2bJFBQSp0L136hF69/JGWVoChQzvizJmJmDhxoEzsNTVkdd8EUXkujW67stT+Hrlx4wauXLkCFRUVfP78GYsXL67WGDB+Eh+hjcGWLVswbdo0uLu7w8DAAN27d8e+ffvg6+v7fTYGElA5fDcd5OSUoF07FZiamuL06avQ1ubg2DFHjB/fi1keSiN037fHjx8LPE4IAZfLlcquLLUbG82aNaMWr3Tu3BlsNrvaOYyfxEdoY/D69Wv8/vvvAP77hTJ+/PgmtcPv7du3AID+/ftLpcOLeHrs2HOEh7ujXbtiLF7cB4MHD6CjmAxVoOu+8fD396/xsyFDhkhlV5bajY2qP5gUFBSqncP4SXyENgaampp4+fIlhg4dSh2Li4urFkCrMTN//nwAko8/PnuWDh+fCJw/HwdFRXm4u+ugY0dVzJo1QypdhtqR9r5V5a+//pKZXVlqNzays7Nx8ODBGt97enoyfpIAoY3B4sWLMXfuXDg7O6O8vBwHDhzAuXPnsHbt2rooX4Ng+/btEn+3tJQNC4u/wGJxsGqVMZYuHUFlE5NGl0E4dPs3PT0dv/76K9LT02FhYYH58+dTv0rnz5+P//3vfxLblaV2Y8PNza3W9wDjJ0kQaTXRixcvcPHiRaSnp0NdXR1OTk4wMKi+OauuqI98BqLC4XBx+fIbXLgQh9OnJ0JeXg737ydjyBBNtG3bXLgAQ4Nl1qxZsLOzQ//+/XHw4EFwOBwcOnQISkpKcHJyQlBQUIPUZmDgUduzs9alNYQQ5ObmQkdHB1u2bEFgYCC8vb3rtSGoD169eoVXr17Vek5ZGRu//fYEAwYEYPLk84iJSUNqah4AYPTo7gIbAlF0GSSHbv/m5uZi4sSJGDx4MA4fPoxWrVph9erVtNiVpXZj482bN3B0dISRkRHWrVtHbYoFAGdnZwCMnyShxsYgISEBZmZmMDY2hoODA5KTk+uyXA0KT0/PWiO0vn37BT167Me8ef+gVatmOHduEt6+9UT37m2l0mWQDrr9q6CggISEBAAVk5g+Pj7IycnBxo0bweFwpLIrS+3GxubNm7F27VqEhoZCSUkJ7u7uKCoqAlDxAxZg/CQRNSU6mDNnDtm5cydJSEggGzZsID/99BMduRVoQdbJbary6NEj8ujRI75j6ekFJDz8AyGEEBaLQ9zdL5OwsETC5XKl0mWgD7r9GxMTQ8zMzEhwcDB1rKioiPz0009EW1tbKruy1G5sODo68r3fuXMnmTFjBikvL6c+Y/wkmNqenTXOGejr6yM6OhoKCgrIy8uDra0tHjx4UNdtlUDqc87g/fsc7N4dgT//jEW7dipISVkORUUmf0BTgsViVYviGx8fjwEDpF8iLEvtxsK0adMwb948jBkzhlpmunLlShQVFeHjx4+4ceNGPZew4SLRDmRCCLWaoU2bNigvL5dN6WogNTUVS5cuxaVLl+rUriCeP3+OxMR8nD2biYsX46GkJA8Pj6FYtWqkVA3B8+fPAYBv2S4DfdDt38rLFwXBe2BLYleW2o2NrVu3YsOGDfj27RucnJwAALt27cLOnTtx//59AIyfJKHWxqC+yM/Px5kzZ9CyZct6KwNQ4YOyMg6WLVuG3Ny2+PhxBFavHomlS0egY0dVqfWXLVsGgFkLLSvo9u+RI0fQpk0bWFhYQF1dnVa7stRubPTu3RunT5/mO6agoIB169bhp59+AsD4SRJqbQwSExOpRoHL5fK9B4A+ffrIpFCtW7fGzz//TG0cqWs4HC4uXoyHj08ETEy6ws/PD4QQ9OkzEK1a0Zfxzc/PjzYthurQ7d/79+/jxo0buHnzJlJSUmBtbQ1LS0uoqalJbVeW2o2Nd+/eYc2aNUhKSsKwYcOwbds2aGlpAajI3Q4wfpKEGucMtLW1IScnV2MPoS7yGVTebFMZWc0ZlJay8eefz7F7dyQSE7+hb992WL9+DNzddWm3xfB98+XLF9y4cQO3bt2CkpISJkyYABcXlwav3RiYOnUqHB0doa+vj+DgYHz8+LHWcB4M/yHRnMGbN29kVqCGyqpVNxEQ8BgGBlrw8bGAk5M2FBTkqSBidO+vkJUuQwWy9G+HDh3g6OgIVVVVnD59GgcPHqQe2NLalaV2Y6CwsBCurq4AgOXLl8PW1rbaOYyfxEekHch0UVhYCDc3Nxw5cgRdunQBAFy9ehWHDx8Gi8WCh4cHpk2bJlSHrp5BWloB/Pyi4OY2GMOGdcL79zlITc3D2LE9+IJhiRsbXdhkIG/9MxNzXbbIwr8FBQW4desWbty4gaSkJJiZmcHa2ppvolJSu7LUbky4uLjwLSwRtEOb8ZNgpMpnQBexsbFYv349kpKSqGOZmZnw9fXFpUuXoKysDDc3NxgZGYk0FyHNENXHj/k4evQtgoOTweEQKCmVQEWlLwCgY8fqvaIVK1aIZTM7O7vWz3k64uoyiAfd/t26dSvS0tJgaGiICRMm8EXErGxDEruy1G5slJSU8F1/WVlZNX8wfhKfOusZrFu3Ds7Ozli9ejVOnDiBLl264PLly3j8+DEVVCogIACEEKE7B6XpGcyefQXHjz9Hs2aKmD17KFauHIlevdSEf5GhyaOtrc33ns6c4LLUbmzw5jN58HzE+Eo4DaJn4O3tXe1YVlYW3zI6DQ0NvHjxQqbl6Nu3t94EtQAAIABJREFUHX75ZTRiY/fDxKQn1NWFuyAyMhIAMHLkSJFsODs74/LlyzVWWl5lFVeXQTzo9q+o82iS2JWldmNDFF8xfhKfOmsMBCGoUyLrTF9r144GADx+3ApBQUEICAjAiBEjMGnSJBgbGwv8zi+//AJA9PHHy5cvA+CvtLyGQBpdBvGoL//K0i5TZ0SD8ZP41GtjoKmpiZiYGOp9VlYWNDQ06sS2gYEBDAwMUF5ejrCwMBw/fhybN2+Gg4MDXFxc+JL3CFreKgrR0dHw9fXFmTNn8PHjR8ydOxe7d+/GsGHDpNJlEI368q8s7TJ1RjQYP0mADGIh1YqZmRlJTU0lhBCSkZFBzMzMyNevX0lxcTFxcHAgsbGxQjVkFajuy5cvZMOGDWTQoEG06Dk5OZG3b99S79+/f09cXFxo0WZgYGAQl9qenfXeM1i+fDnc3d3BYrEwadIk6Ojo1Hk5kpKS8M8//yAkJASdOnWCj48P3+d3794FIH6S7bKyMvTr149637t3b77k3ZLqMogG3f6tKWk9D96adknsylK7sSGKrxg/iU+d7jOgCzr2GWRlZSEkJATBwcEoLCyEs7MznJycBOZ2lnTNsqenJ7p37w5HR0cAwLVr15CUlIT9+/dLpcsgGnT7V1tbG+3bt0fv3r0B8M95ycnJ4cSJExLblaV2Y0MUXzF+Ekxtz84m2xgMGzYMlpaWcHFxgaGhYa3nfvjwAQDQq1cvsWzk5eXBz88PMTExUFRUhL6+PpYsWYJWrVpJpcsgGnT7NywsDNevX0dKSgrGjh0LGxsb9OzZkxa7stRubIjiK8ZPgmEaAwEUFhZCVVX6yKMMTY/S0lLcuXMHISEhyMrKgrm5OWxsbKhd9Q1Vu7HB+Ep8mMZAAOPGjRN4nPz/EtB///2XOhYWFgYAsLCwEMvGpUuX4OPjg/z8fD5t3j4DSXUZRKMu/JuYmIh169YhNjaW9vsqS+3GRlVfMX4SDNMYCGDhwoWIj4+nupm8ELg8OnfuTL2WdPxx3LhxOHz4MN8kcmWYcU3ZIiv/fv78GaGhobh58ybYbDasrKwwYcIEdO3aVWq7stRubNTmK8ZPgmEagxooLCxEWFgYQkNDUVRUBAsLC1hbW0NTU5PvvNTUVACg/iFFZerUqdWScNChywBs27YNGzZsqPUcuv0bGBiImzdvgsvlwtramu8hLa1dWWo3NkTxFeMnwTCNgQjk5+fj1q1bOH/+PBQVFXHy5EmpNb29vZGZmQkTExM0a/ZfUhxeqj4GyeGF/KhLtLW1oampiW7dugGovluet+KnoWk3NhhfSU6DiE3UkMnJycHNmzcRGhqKwsJCjB8/nu/z0NBQAIC1tbVYuoWFhWjZsiWVj5UHrzGQVJehInF8enp6jcmXtLS0aPevqA8ZSezKUruxIYqvGD+JT5PtGWRnZ1MNQE5ODiwtLWFlZVUteiQg/ThtXl4e2rRpQ7tuU2bw4MHQ1NSsMb7Vv//+W2/+laVdps6IBuMnwTDDRAIYMGAAOnbsCEtLy2rRRQH+oZyMjAwAQMeOHcWy8ebNGyxbtgylpaU4e/Yspk+fDj8/PwwaNEgqXQbBCU2qQrd/RQ2dLIldWWo3NkTxFeMnwTDDRAJwdHSEnJwc8vPz8ejRo2qfV24MJK1Q27ZtQ0BAAFauXAlNTU1s3rwZmzZtwoULF6TSZRANuv07Y8YMxMTEYOjQobCxsYG+vr7AKLuS2JWldmNDFF8xfhKfJtszqEpubi4UFBSo3cGVuXr1KgDA3t5eLE1eer7Kv2IdHBwQHBwslS5DxR4OYUniZeFfQgiePHmCkJAQPH/+HPr6+rC1tYWurq7UdmWp3dgQ5ivGT4Kp9dlJUzC8OoXOqKXx8fHE3t6eGBoaEgMDA+Lq6kqSk5P5zjE1NSWmpqZia8+aNYvEx8cTJycnQgghV65cIdOnT5dal4GQtWvXUq8/fvwo8BxZ+5fD4ZDIyEji6upKzMzMaLUrS+3GhiBfMX4STIONWtoQ+OWXX7B8+XKYmZkBAG7dugUvLy++/QG8YR1x2bx5M9asWYOEhATo6+uje/fu2LNnj9S6DPy5bZcvXy5wmaks/fvq1SvcuHEDYWFh0NLSwsKFC2mzK0vtxkZNvmL8JD5NvjEghFANAQCMHz8eAQEBfOd06NBBIu2ysjL8/fffKC4uBpfLhaqqKt8yU0l1GfgjVZIaRjrp9m9sbCxCQ0MRHh6OLl26YMKECfj777/Rtm1bqe3KUruxIYqvGD+JT5NvDPT19XHo0CH88MMPUFBQQEhICHr37o20tDQAFevVL126BABCx6h5PHnyBFwuF+vXr4e3tzf1sGKz2di8eTNu3LgBAGLrMvxH5QnDmlKl0u1fV1dXdOrUCebm5lBTU0NGRgbf5kRPT0+J7cpSu7Ehiq8YP4lPk28MeAHpLl68COC/X5nTp0+n1qv7+/sDEL1iRUZG4tGjR8jKyqJyF8jJyUFRURGurq7UeeLqMvxHdnY2Dh48WO01D09PT9r9u2jRIpFydEtiV5bajQ1RfMX4SXya9Gqi27dvo3fv3ujWrRtu3bqFCxcuYODAgVi0aBEUFf9rJ/Py8gBA4MaxmggPD0d8fDwWLVpUo7YkugwVrFu3TmAiIh6enp60+zczM7Na3CpBSGJXltqNDVF8xfhJMMxqIgH8/vvvxMXFhSQkJJD4+Hiiq6tLzp07R7Zv3068vb2l0v7jjz9q1P7111+lLjsDoVZoEVLh7+/dZn1cz/cK4yvJqe3ZKV+37VLD4cqVKzh58iT69OmDf/75B+bm5pg8eTK8vLxw//59vnPPnj2Ls2fPiqwdFBRUo/aDBw8k1mX4D1KpQ8tbU14Vuv0rik1J7cpSu7FRH/e+KdBk5wzk5OSgoqICAIiOjsbUqVOp41U5fPgwAPCN99OhLa4ug2BIDSOddPu3agiEmpDEriy1Gxui+Irxk/g02cZAQUEB+fn5KC4uRnx8PExMTABUJMyoPF8AACEhITLRFleX4T9EWU0kS//WNoEprV1Zajc26uPeN1aabGMwb948ODk5gc1mY9KkSdDQ0EBISAh8fX2xaNEivnNbtGghE21xdRn+IyEhgUpdmpmZSb0mldKW0u1fUWwCkt1XWWo3Nurj3jcFGtxqovT0dOzevRstW7aEgYEBHBwcqp1D12qizMxMfPv2jQpbfffuXTRv3hxGRkZ85/HWME+fPp1WbUl0GSr4/PlzrZ937tyZdv+KYhOQ7L7KUruxUR/3vrHwXYWw3r9/P8zNzTFkyBDMmTMHf/zxR7VzZBGorjZkFRudibkuW5h8Bk0Xxk+C+a5CWH/58oVaQ6ygoFDPpang1q1b35UuQwX15V9Z2mXqjGgwfhKfBtcYdOzYEVlZWdDQ0ACXy63v4gAAlJSUvitdhgrqy7+ytMvUGdFg/CQ+Da4xmDx5Mnx8fNCsWTNMnDixvosDADh+/DgAwMPD47vQZaigvvwrS7tMnRENxk/iU2dzBoWFhXBzc8ORI0fQpUsXABUbRg4fPgwWiwUPDw9MmzZNJC1mzoBBFJg5g6YL4yfB1PsEcmxsLNavX4+PHz8iNDQUXbp0QWZmJqZMmYJLly5BWVkZbm5u2LdvH/r06SNU78mTJ7IuMgMDA0OjpF4nkM+dO4dNmzZh9erV1LHIyEiMGDGCikFuZWWF0NBQKlRvbdRlr4CBgYGhKVAnjYG3t3e1Y1lZWVBXV6fea2ho4MWLF3VRHAYGBgaGKtRboDpBo1OixHNnYGBgYKCfemsMNDU18eXLF+o9bzkpnRQWFsLOzg6fPn2ijs2ZMwcFBQV48OABHBwcYGdnh9WrV6O8vJw2bR6nTp3CjBkzaC/72bNnYWdnB3t7e6xdu1bssotqjw4OHjwIW1tb2NraYteuXbRq8/Dx8YGXlxftuleuXKHK7uPjQ4tmVT8/e/YMP/zwA2xtbbFixQqp7uX+/fthY2MDW1tbHDt2DABoqyvh4eFwcXGBtbU1fv31V77PJK3nVX1RU1lfv36NiRMnwsHBAfPnz0d+fr5QbUH1bu3atbC0tISjoyMcHR2pvQiS3AN3d3fY2tpSWrGxsQKvqbbrEuaPyMhI2Nvbw9LSEr6+vtR5YWFhcHR0hIODAxYuXEjlbuARFxeHwYMHC72GasgmarZgzMzMSGpqKiGEkIyMDGJmZka+fv1KiouLiYODA4mNjaXN1vPnz4mdnR0ZNGgQZbOwsJB4eHgQQggZM2YMef/+PSGEkMWLF5Nz587Rpk0IIQkJCWT06NFk+vTptJb9w4cPZPz48aSgoIBwuVyyevVqcuzYMbFtCLNHBxEREcTV1ZWUlZWR8vJy4u7uTm7evEmbPiGEREZGEiMjI7JmzRpadYuLi4mBgQH5+vUrYbFYZNKkSSQiIkIqzap+LigoICYmJiQ+Pp4QQsjy5cvJqVOnJNKOjo4mbm5uhMVikZKSEmJmZkYSExNpqSspKSlk1KhRJD09nZSXl5MpU6aQO3fuEEIkr+dVfVFbva5sb8eOHWTfvn21atdU7+zs7EhmZibfuZLcAy6XS0xMTAiLxar1mgghIv+/Vv1uSUkJMTU1JSkpKYTFYpHZs2eTO3fuUOXNyMgghBDi5+dHtm3bRukUFxcTV1dX0q9fv1qvQRD12jNYvnw53N3d4eTkBDs7O+jo6NCmz5u0rtzbiIqKwogRIwAAHA4HhYWF4HA4KCsrQ7NmzWjTLi8vx8aNG7F06VLay66srIzNmzdDVVUVcnJy6NevH5WvWVIE2aMDdXV1eHl5QVlZGUpKSny5pekgNzcXvr6+WLBgAW2aPDgcDrhcLkpKSsBms8Fms8WqI4Ko6ueIiAgMHTqUil+1fv16jB8/XiJtQ0NDnDhxAoqKivj69Ss4HA6aNWtGS125desWbGxs0LFjRygpKcHX1xe6urpS1fOqvqitXnO5XBQVFQEASkpK0Lx581q1a6p3aWlp2LBhA+zt7eHv7w8ulyvRPfjw4QPk5OQwd+5cODg4UHGQBP0fifr/WvW7L168QPfu3dG1a1coKirC3t4eoaGhYLFY2Lx5MxWloX///khPT6d0du7cKfHeijrddBYeHs733t7eHvb29jKxJWjS+t69e3BzcwMAbN68GTNmzICqqiq6dOkCa2tr2rT37t2LiRMnUvsp6Cx7586dqaBlOTk5OHXqFHbs2CGRndrs0UHfvn2p10lJSQgJCcGZM2do09+4cSOWL1/O989AF6qqqli6dCkmTJiA5s2bw9DQEMOGDZNKs6qfk5OT0aJFCyxatAgpKSnQ19eXarhLSUkJ/v7+OHr0KKytraGlpUVLXUlOToaSkhLmzJmD7OxsmJmZYdmyZdi5c6fE9byqL2qr115eXpg1axa2b98OFRUVnDt3rlZtQfXu9OnTePToEbZu3YoWLVpg/vz5uHDhAnJzc8W+B/n5+TA2NsbmzZtRWloKd3d39OzZU+D/kaj/r1W/K2iBTWZmJtTU1GBhYQEAKC0tRWBgIDVE9++//6K0tFSsZ1llmlSms7dv30JbWxvZ2dnYs2cP/vnnHzx48AC6urpSP1B52hEREUhPT6d99zRPn0dmZiZmzpyJiRMnVouy2tBISEjA7NmzsWbNGvTo0YMWzfPnz6NTp04wNjamRa8qb968wcWLF3H79m08ePAA8vLyAoMmSgOHw8GDBw/g5eWFoKAglJSUIDAwUCrNJUuW4OHDh0hPT6cemtLWFQ6Hg4cPH2L37t04d+4cXr58ifPnz8uknlcta2lpKdatW4c///wTDx48wNSpU7FmzRqRtCrXu169eiEgIADt27eHiooKZsyYgbt370p0D/T09LBr1y60aNEC7dq1w6RJk3D37l2xrksYRMgCm4KCAsydOxfa2tpwdnZGdnY2Dh8+jA0bNgjVrokm0xgkJiaiZ8+ekJOTQ0xMDPr164du3bpBXl4eP/zwAx49ekSL9j///IOEhAQ4Ojpi/fr1ePXqFZYtW0Zb2Xnvp0yZAmdn52q5FxoaT548gYeHB1auXAlnZ2fadENCQhAREQFHR0f4+/sjPDwc27dvp03/wYMHMDY2Rvv27aGsrAwXFxep6oggOnToAF1dXXTt2hUKCgqYMGGCxMurExMTER8fDwBQUVGBpaUl3r59S0td6dChA4yNjdGuXTs0b94c48aNw7Nnz2RSz6uW9d27d2jWrBk1hOzq6irSfaha796+fYsbN25QnxNCoKioKNE9iImJwcOHD6tpiXNdwqhtgU1WVhamTp0KbW1tqkdx584d5ObmYtq0aXB0dAQAODo6orCwUCR7vAtp1PAmrY8ePUpCQkIIIYS8f/+emJqakuzsbEIIIYcPH5ZoAlKQdmWioqIkmkCuTb+goICYmpqSoKAgiXWF2aOLtLQ0YmRkRCIjI2nTFMTFixdpn0C+f/8+cXBwIEVFRYTL5ZINGzYQf39/WrR5fk5LSyOjR48maWlphBBCNm3aRHx9fSXSvHPnDnFxcSFlZWWkrKyMzJo1i1y+fJmWuvL8+XNiZWVF8vLyCJvNJvPnz+dbcCFNPef5oqZ6nZubS4yNjUliYiIhhJDg4GChtgTVu/j4eDJmzBiSm5tLysvLyezZs8nVq1clugfh4eHEycmJlJaWkoKCAmJvb0+ePn1a7ZoIEf//lffd0tJSMmbMGJKUlETYbDaZM2cOCQkJIWw2mzg7O5OAgIBadSSZQG5wgepkRUREBPbt2wcA6N27N5YuXQp3d3coKCige/fu2Lp1Ky3asqCy/oULF/DlyxccPXoUR48eBQCYm5tLPFktS/744w+UlZVh586d1DE3NzdMmTKlHkslGqNGjUJcXBxcXFygpKSEIUOGYN68ebTa6NSpE7Zu3YoFCxagrKwMAwYMEHkIpCqmpqaIjY2Fk5MTFBQUYGlpidzcXFrqiq6uLn788UdMnToVLBYLJiYmtA8P1Vavd+zYgWXLloEQgvbt2wvtAdZU7+bNm4cpU6aAzWbD0tISdnZ2ACD2PTAzM6N8zeVyMXXqVOjp6Yl9XbXRrFkz7Ny5E4sXL0ZZWRlMTU1hbW2NsLAwxMXFgcPhUD2dwYMH0zLv1+CS2zAwMDAw1D1NZs6AgYGBgaFmmMaAgYGBgYFpDBgYGBgYmMaAgYGBgQFMY8AghNzcXPHWKtNASUkJ3xprWZOamlpntgghtAcDbEzU5b1g4IdpDJoQP//8MwYPHozMzMwaz0lLS4Oenh6Ki4sBVCQd4sVSOXDgAJYsWSLzck6bNg0vX74EAAQHB4ucDrUy/fv3x7t374SeFxcXJ/Olrj/++CPOnj0LANi1axdOnTolkU5sbCxWrFgBoOJeDBw4EHp6enx/vE1NXl5etUZaZbFYOHLkCKytrTF06FCMGjUKa9euxefPn6lzoqOj0b9/fz59IyMjeHl58f1AYLPZGDduHFgsFszNzaGjowM9PT3o6urCxMQE27dvB5vNFnp9J0+exO7du0XyxcaNGxEVFSXSuQyi0WT2GTR18vLycPfuXVhZWeHMmTM1rnPW0tLCs2fPqPe5ubl1VUSBNh0cHODg4CAzWwUFBWCxWDLTB4Dff/+dev3t2zeoqamJrcHhcLBhwwYEBARQxywsLODv7y+2FpfLxaJFi5CbmwsfHx8MGjQI+fn5+O233+Di4oILFy6ga9euAIC2bdsiOjqa+m5eXh4WLVqEjRs3Untfnj59iiFDhkBJSQlARShtMzMzAEB2djZmzpwJLS0toQHUvn37JvI1LF68GLNmzaLS5jJID9MzaCIEBQVBX18f06ZNw7lz56iY6gcOHMD8+fNhY2ODMWPG4M2bN+jfvz+Kiorg4uICAJg8eTLCwsIAVPzDLlmyBIaGhhg/fjwiIiIAVPyKdHZ2xq5du2BgYIAxY8YgPDwc3t7e0NfXh7m5Od8W/ps3b8LOzg76+vqYOXMmPn78CABYtGgR0tLSsHTpUpw4cQKXLl2iysHlcnHw4EGMHj0a+vr6WLhwoUgPkBkzZsDX1xeOjo7Q09PD9OnT8enTJ3z9+hVz585Fbm4u9PT08O3bN5SWluLXX3/F6NGjMWrUKPj4+PD5atWqVZg/fz709PRgY2ODBw8eAKiIVLt27VoYGRlh1KhRWLJkCVW2GTNm4OTJkzh27BiuXr2Kv/76C0uWLMHatWuxfv16qpwcDgcjR44UGA4hNDQUmpqa1ENaGkJDQ/H69WscO3YMurq6UFRURLt27bBmzRqMHTu21jhdbdq0wYQJE/h6Xbdv36Ye/lVRV1eHqakp4uLiAFTkATh8+DD1eW5uLnR0dBAcHIz//e9/CAsLw6RJkwBU9FIXLFgAIyMjWFpa4uLFi3y6ffv2xZUrV6TyBcN/MI1BE+H8+fOYOHEihg0bhnbt2iE0NJT6LCoqCn5+frh27RpUVVWp45cuXaK+y4uU+OzZM0yZMgVRUVGwtrbGli1bqPPj4uLQvn17qmHw9PRE586d8fDhQ9ja2mLPnj0AKsLz/vLLL9iyZQsePnwIMzMzzJ8/HywWCwEBAdDS0sL+/fvh7u7Odw1nz55FUFAQ/vzzT0RGRkJFRaVaopWauHbtGg4ePIh79+6BEILAwEC0b98ev/32G9q2bYtnz55BTU0NPj4++PDhA4KDgxEcHIxXr17hyJEjlE5oaCg8PDwQHR0NU1NTbNu2DUBFIpzExETcvn0bt27dQnFxMU6cOMFXhlmzZsHe3h4zZsyAv78/HBwccOvWLWoIJTIyEqqqqgJDuV+4cAFWVlYiXaswbt++DVNTU7Rs2bLaZ87Ozrh3757A3hIhBKmpqbhy5QpfsLW7d+9izJgxAm2lpqbi/v37GDt2LICKSMXXr1+nPg8NDcXw4cOpxDUWFha4cOECOBwOFixYgL59++L+/fvw9/eHr68v39CQlZUVXwPBIB1MY9AEePr0KfLz86l/SDc3N75x6wEDBqBfv35o1aqVUK3hw4fD2NgY8vLysLa25psMVVJSwsyZMyEvL48RI0ZAXl4e7u7uUFJSwsiRI6m5hwsXLsDJyQnDhw+HkpISPDw8wGaz+YYjBHHt2jXMmDEDvXr1grKyMtatWydyLgMHBwd07doVrVq1wvjx45GUlFTtHEIILl26hFWrVkFNTQ3t2rXD4sWL+UImDx06FMbGxlBWVoa9vT2Sk5MBVIQPSE5OxuXLl/Ht2zcEBgYKDTlgZGQEZWVlREZGUtcnKKQ7l8vF06dPqzUS4eHh0NfX5/vjzfXUxtevX/nCI1dGXV0dLBaLGqrLy8vj03d3d8eAAQOouYuPHz+ibdu2fENfK1asgL6+PvT09GBhYQFlZWUq14e1tTU+fvyIxMTEWq/55cuXSE9Px/Lly6GsrAxtbW24ubnh/Pnz1DmDBw/Gy5cvUVpaKvSaGYTDzBk0Ac6dO4dv375Rv97YbDZyc3Px6tUrAKjxwSCINm3aUK+VlJTA4XCo9y1btqSiN8rLy6Nly5aQl5en3nO5XABAeno6oqOjERQURH2XxWIJzUvw5csXdOzYkXrfrl07tGvXTqRyVz5PUVFRYIjgnJwclJaWYsaMGVSEWEIIWCwWysrKatVxcHBAYWEhLl26BG9vb/Tr1w9bt26tNWGTvLw87OzscP36dRgZGeHWrVsCf+nm5uaitLS02n0yNzeXaM6gffv2Nfo6LS0NioqKaNu2LYCK+11bI3379m3qRwaPffv2UcNG+fn52LFjB2bNmoWgoCC0atUKZmZmuH79OiZPnoyXL1/yDRtVLkdhYSEMDQ2pYxwOB4MGDaLea2hogM1mIzs7m5bhs6YO0xg0cgoKCnD9+nUcP34c3bp1o457e3vj5MmT6Ny5M1+c9LpAXV0dc+bM4fvlnJSURGVvqglNTU2+lVCpqakICgrC4sWLaSlX27ZtoaSkhKCgIOrhUlxcjC9fvgjNcpaUlIQRI0Zg6tSp+PbtGwICArB69Wq+4ThB2Nvbw8PDA+PGjUPPnj0F5nvg3R9eYyot48ePx4YNG5CTk1OtMQ0KCsLo0aOpyWBh3L59G5s2barx89atW1PDYzk5OWjfvj2VaaxNmzYwNTXlG5rkoaGhAU1NTdy5c4c69uXLF75GnPdDhPeDg0E6GC82cq5cuYLu3btj+PDhUFdXp/4mTZqEa9euCZ2AVVJSon2fgZOTE86fP4/Xr1+DEIJbt27Bzs6O+rVak017e3ucPHkSKSkpKCsrg7+/PzVMIynKysooLy9HeXk5FBQUYG9vjz179iA/Px/FxcXYuHGjSNnH/v33X6xcuRJfvnxBmzZt0LJlS+rXdVV7la9t4MCBUFdXx4EDB2rM+qempgYVFRVkZ2eLdW1FRUXIyMjg++NwOBg/fjyGDRuGuXPn4sWLF2Cz2cjKysKOHTtw7949kbOt5eXlISsrC3369KnxnJKSEpw5cwY9evSghpJMTU2RmZmJ8+fP811zZd/o6uqiefPm+P3338FisZCRkYFZs2bxDW9mZWVBUVFRrJ4tQ80wjUEj59y5c1So3sqMHDkSampqQlMIuri4YNasWbh8+TJtZTI0NISXlxdWr16NYcOGYf/+/fDz80OvXr0AVExibtiwAYcOHeL73sSJEzFx4kR4eHhg9OjRYLPZ2Lhxo1Rl6d+/P/r06QMjIyMkJydj3bp1UFNTg62tLUxNTVFYWAhfX1+hOu7u7tDR0YG9vT2GDx+Op0+fClyVY21tjRs3bmDOnDnUMXt7eyQkJMDW1rZG/REjRuD58+diXdvZs2dhamrK9/fp0yfIycnhwIEDsLa2xtq1a2FgYAAXFxfk5ubi8uXLImeju3fvHkaPHl3t+NKlS6l9CaNHj0ZKSgoOHTpE/YJXVlaGlZUVMjIy+Caex44di3fv3sHKygpKSkoIDAzEo0ePMGrUKLi4uMDIyIgvOUxsbCyGDx/OLC2lCSaENQNDPRMmeFbHAAAA5ElEQVQcHIwrV67UmlYzJCQEFy9epD31Zn1x+PBhpKenS5VHZMmSJRgzZgy1FJVBOpieAQNDPVFQUID4+HgcPXoUkydPrvVca2trZGVlCVwF9T2Rk5OD2NhYnD17VqqHeGZmJt69e0eleGSQHqYxYGCoJz5+/IgpU6agd+/eQvcQyMvLY+vWrfDz86uj0smGmJgYzJw5EzY2NrWutBKGv78/Nm3aJPJEN4NwmGEiBgYGBgamZ8DAwMDAwDQGDAwMDAxgGgMGBgYGBjCNAQMDAwMDmMaAgYGBgQFMY8DAwMDAAOD/AEEPAvYg2MnNAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "from matplotlib.legend_handler import HandlerLine2D\n",
    "from math import log, ceil\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "# fig.set_size_inches(4, 3)\n",
    "AI = [0.125,0.25,0.5,1,2,4,8,16,32,64,128,256,512,1024]\n",
    "axes = plt.gca()\n",
    "axes.set_ylim([1e0,1e6])\n",
    "ax.set_xscale('log')\n",
    "ax.set_yscale('log')\n",
    "sns.set_style(\"whitegrid\")\n",
    "\n",
    "bw=[68,258,240,2.4e+03];\n",
    "peak=[588.8,18.8e+03,1.45e+03,161.8e+03];\n",
    "\n",
    "\n",
    "AI_BW = np.multiply(bw[3],AI)\n",
    "perf = np.minimum(AI_BW,peak[3])\n",
    "line1, = ax.plot(AI, perf,label='GPU 2025',color='orangered') \n",
    "\n",
    "AI_BW = np.multiply(bw[1],AI)\n",
    "perf = np.minimum(AI_BW,peak[1])\n",
    "line1, = ax.plot(AI, perf,label='CPU 2025',color='navy') \n",
    "\n",
    "AI_BW = np.multiply(bw[2],AI)\n",
    "perf = np.minimum(AI_BW,peak[2])\n",
    "line1, = ax.plot(AI, perf,'--',label='GPU 2015',color='orangered') \n",
    "\n",
    "AI_BW = np.multiply(bw[0],AI)\n",
    "perf = np.minimum(AI_BW,peak[0])\n",
    "line1, = ax.plot(AI, perf,'--',label='CPU 2015',color='navy') \n",
    "\n",
    "\n",
    "AI_BW = np.multiply(bw[3],AI)\n",
    "perf = np.minimum(AI_BW,peak[3])\n",
    "vline_min=1;\n",
    "y_min=1.5;\n",
    "x_value=4.8773;\n",
    "y_value = np.interp(x_value, AI, perf);\n",
    "plt.vlines(x=x_value, ymin=vline_min, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-1.2,y_min,'FFT',rotation=90, fontsize=11,verticalalignment='bottom')\n",
    "\n",
    "x_value=211.3476;\n",
    "y_value = np.interp(x_value, AI, perf);\n",
    "plt.vlines(x=x_value, ymin=vline_min, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-50,y_min,'FMM P2P',rotation=90, fontsize=11,verticalalignment='bottom')\n",
    "\n",
    "x_value=23.5898;\n",
    "y_value = np.interp(x_value, AI, perf);\n",
    "plt.vlines(x=x_value, ymin=vline_min, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-6,y_min,'FMM M2L (Cartesian)',rotation=90, fontsize=11,verticalalignment='bottom')\n",
    "\n",
    "x_value=11.8024;\n",
    "y_value = np.interp(x_value, AI, perf);\n",
    "plt.vlines(x=x_value, ymin=vline_min, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-3,y_min,'FMM M2L (EC+FFT)',rotation=90, fontsize=11,verticalalignment='bottom')\n",
    "\n",
    "x_value=0.1849;\n",
    "y_value = np.interp(x_value, AI, perf);\n",
    "plt.vlines(x=x_value, ymin=vline_min, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-0.05,y_min,'SpMV',rotation=90, fontsize=11,verticalalignment='bottom')\n",
    "\n",
    "x_value=0.3549;\n",
    "y_value = np.interp(x_value, AI, perf);\n",
    "plt.vlines(x=x_value, ymin=vline_min, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-0.09,y_min,'Stencil',rotation=90, fontsize=11,verticalalignment='bottom')\n",
    "\n",
    "sns.set_context(rc={\"font.size\":11})   \n",
    "plt.legend(handler_map={line1: HandlerLine2D(numpoints=4)})\n",
    "ax.set_xticklabels(['1/8','1/4','1/2','1','2','4','8','16','32','64','128','256','512','1024'], fontsize=11)\n",
    "ax.tick_params(axis='both', which='major', labelsize=11)\n",
    "ax.set_xticks(AI)                                                       \n",
    "ax.set_ylabel('Performance (GFLOP/s)',size=13)\n",
    "ax.set_xlabel('Arithmetic Intensity (FLOP/Byte)',size=13)\n",
    "\n",
    "legend = plt.legend(fontsize=13,loc=2,frameon=True)\n",
    "frame = legend.get_frame()\n",
    "frame.set_facecolor('white')\n",
    "ax.xaxis.grid(False)\n",
    "ax.yaxis.grid(True)\n",
    "\n",
    "plt.show()\n",
    "fig = ax.get_figure()\n",
    "fig.savefig('gap.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "from matplotlib.legend_handler import HandlerLine2D\n",
    "from math import log, ceil\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "# fig.set_size_inches(4, 3)\n",
    "AI = [0.125,0.25,0.5,1,2,4,8,16,32,64,128,256,512,1024]\n",
    "axes = plt.gca()\n",
    "axes.set_ylim([1e0,1e6])\n",
    "ax.set_xscale('log')\n",
    "ax.set_yscale('log')\n",
    "sns.set_style(\"whitegrid\")\n",
    "\n",
    "# bw=[240,1824];\n",
    "# peak=[1160,2.7780e+05];\n",
    "\n",
    "bw=[240,2.4e+03];\n",
    "peak=[1.45e+03,161.8e+03];\n",
    "\n",
    "AI_BW = np.multiply(bw[1],AI)\n",
    "perf = np.minimum(AI_BW,peak[1])\n",
    "ax.plot(AI, perf,label='2025',color='navy') \n",
    "\n",
    "AI_BW = np.multiply(bw[0],AI)\n",
    "perf = np.minimum(AI_BW,peak[0])\n",
    "line1, = ax.plot(AI, perf,label='2015',color='orangered') \n",
    "\n",
    "AI_BW = np.multiply(bw[1],AI)\n",
    "perf = np.minimum(AI_BW,peak[1])\n",
    "vline_min=1;\n",
    "y_min=1.5;\n",
    "x_value=4.8773;\n",
    "y_value = np.interp(x_value, AI, perf);\n",
    "plt.vlines(x=x_value, ymin=vline_min, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-1.2,y_min,'FFT',rotation=90, fontsize=11,verticalalignment='bottom')\n",
    "\n",
    "x_value=211.3476;\n",
    "y_value = np.interp(x_value, AI, perf);\n",
    "plt.vlines(x=x_value, ymin=vline_min, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-50,y_min,'FMM P2P',rotation=90, fontsize=11,verticalalignment='bottom')\n",
    "\n",
    "x_value=23.5898;\n",
    "y_value = np.interp(x_value, AI, perf);\n",
    "plt.vlines(x=x_value, ymin=vline_min, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-6,y_min,'FMM M2L (Cartesian)',rotation=90, fontsize=11,verticalalignment='bottom')\n",
    "\n",
    "x_value=11.8024;\n",
    "y_value = np.interp(x_value, AI, perf);\n",
    "plt.vlines(x=x_value, ymin=vline_min, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-3,y_min,'FMM M2L (EC+FFT)',rotation=90, fontsize=11,verticalalignment='bottom')\n",
    "\n",
    "x_value=0.1849;\n",
    "y_value = np.interp(x_value, AI, perf);\n",
    "plt.vlines(x=x_value, ymin=vline_min, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-0.05,y_min,'SpMV',rotation=90, fontsize=11,verticalalignment='bottom')\n",
    "\n",
    "x_value=0.3549;\n",
    "y_value = np.interp(x_value, AI, perf);\n",
    "plt.vlines(x=x_value, ymin=vline_min, ymax=y_value, color='black', zorder=2, linestyle=':')\n",
    "plt.text(x_value-0.09,y_min,'Stencil',rotation=90, fontsize=11,verticalalignment='bottom')\n",
    "\n",
    "sns.set_context(rc={\"font.size\":11})   \n",
    "plt.legend(handler_map={line1: HandlerLine2D(numpoints=4)})\n",
    "ax.set_xticklabels(['1/8','1/4','1/2','1','2','4','8','16','32','64','128','256','512','1024'], fontsize=11)\n",
    "ax.tick_params(axis='both', which='major', labelsize=11)\n",
    "ax.set_xticks(AI)                                                       \n",
    "ax.set_ylabel('Performance (GFLOP/s)',size=13)\n",
    "ax.set_xlabel('Arithmetic Intensity (FLOP/Byte)',size=13)\n",
    "\n",
    "legend = plt.legend(fontsize=13,loc=2,frameon=True)\n",
    "frame = legend.get_frame()\n",
    "frame.set_facecolor('white')\n",
    "ax.xaxis.grid(False)\n",
    "ax.yaxis.grid(True)\n",
    "\n",
    "plt.show()\n",
    "fig = ax.get_figure()\n",
    "fig.savefig('rooflineGPU.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.14"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Plots/stencil_AM.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x1126daa90>]"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from sklearn import ensemble\n",
    "from scipy import interpolate\n",
    "from sklearn import preprocessing\n",
    "from sklearn import datasets, linear_model\n",
    "from sklearn.tree import DecisionTreeRegressor\n",
    "from sklearn.ensemble import AdaBoostRegressor\n",
    "from sklearn.ensemble import ExtraTreesRegressor\n",
    "from sklearn.ensemble import RandomForestRegressor\n",
    "from sklearn.model_selection import train_test_split\n",
    "from sklearn.metrics import mean_squared_error, r2_score\n",
    "\n",
    "W = 8\n",
    "dim = 3.\n",
    "channels = 0.\n",
    "stencil_size = 85\n",
    "l = (stencil_size - 1) / 3. / 2.\n",
    "\n",
    "\n",
    "cacheline = 64\n",
    "GPR = 10.\n",
    "FPR = 12.\n",
    "\n",
    "size = [64e3, 512e3, 2e6]\n",
    "BW = [14.6e9, 4.1e9, 2.2e9, 1.3e9]\n",
    "\n",
    "range_i = [16.,24.,32.,40.,48.,56.,64.,128.,256.,512.,1024.]\n",
    "range_j = [16.,24.,32.,40.,48.,56.,64.,128.,256.,512.,1024.]\n",
    "\n",
    "num_threads = 1\n",
    "list_size = np.array(range_i).shape[0] * np.array(range_j).shape[0] * num_threads\n",
    "\n",
    "T_total = [0] * list_size\n",
    "Misses_L1 = [0] * list_size\n",
    "Misses_L2 = [0] * list_size\n",
    "Misses_L3 = [0] * list_size\n",
    "nplanes_L1 = [0] * list_size\n",
    "nplanes_L2 = [0] * list_size\n",
    "nplanes_L3 = [0] * list_size\n",
    "\n",
    "index = 0\n",
    "for t in range(1,2):\n",
    "#     size = np.divide([16e3, 2048e3, 6144e3, 67098652e3], t)\n",
    "    size = np.divide([64e3, 512e3, 2e6], t)\n",
    "    for i in range_i:\n",
    "        for j in range_j:\n",
    "            I = 128\n",
    "            J = 128\n",
    "            K = 1\n",
    "\n",
    "            TI = i\n",
    "            TJ = j\n",
    "            TK = 1\n",
    "\n",
    "            NBI = I / TI\n",
    "            NBJ = J / TJ\n",
    "            NBK = K / TK\n",
    "\n",
    "            NB = NBI * NBJ * NBK\n",
    "\n",
    "            I = np.ceil(TI/W) * W\n",
    "            J = TJ\n",
    "            K = TK\n",
    "\n",
    "            II = np.ceil((TI + 2 * l) / W) * W\n",
    "            JJ = TJ + 2 * l\n",
    "            KK = TK + 2 * l\n",
    "\n",
    "            P_read = 2 * l + 1\n",
    "            S_read = II * JJ\n",
    "\n",
    "            P_write = 1 \n",
    "            S_write = I * J   \n",
    "\n",
    "            R = P_read / (2. * P_read - 1)\n",
    "\n",
    "            S_total = P_read * S_read\n",
    "\n",
    "            # L1\n",
    "            R1 = (size[0] / W * R) >= S_total        \n",
    "            R2 = (size[0] / W) > S_total\n",
    "            R3 = (size[0] / W) * R > S_read\n",
    "            R4 = ((size[0] / W) * R) < (P_read * II)\n",
    "\n",
    "            if (R1):\n",
    "                nplanes_L1[index] = 1.\n",
    "            elif ((not R1) & R2):\n",
    "                x_min = (size[0] / W * R)/ (P_read * JJ)\n",
    "                x_max = (size[0] / W)/ (P_read * JJ)\n",
    "                f = interpolate.interp1d([x_min, x_max], [1, P_read - 1])\n",
    "                nplanes_L1[index] = f(II)\n",
    "            elif ((not R2) & R3):        \n",
    "                x_min = (size[0] / W)/ (P_read * JJ)\n",
    "                x_max = (size[0] / W * R) / JJ\n",
    "                f = interpolate.interp1d([x_min, x_max], [P_read - 1, P_read])\n",
    "                nplanes_L1[index] = f(II)\n",
    "            elif ((not R3) & (not R4)):        \n",
    "                x_min = (size[0] / W * R) / JJ\n",
    "                x_max = (size[0] / W * R) / P_read\n",
    "                f = interpolate.interp1d([x_min, x_max], [P_read, 2 * P_read - 1])\n",
    "                nplanes_L1[index] = f(II)\n",
    "            elif (R4):\n",
    "                nplanes_L1[index] = 2 * P_read - 1\n",
    "\n",
    "            P = 1. - ((P_read - 1) / JJ)\n",
    "            nplanes_L1[index] = nplanes_L1[index] * P\n",
    "\n",
    "            nplanes_NS_L1 = np.maximum(nplanes_L1[index] - channels, 0)\n",
    "            nplanes_S_L1 = nplanes_L1[index] - nplanes_NS_L1\n",
    "\n",
    "            Misses_L1[index] = np.ceil(II / W) * JJ * KK * nplanes_NS_L1 * NB\n",
    "\n",
    "            Reg_grid = (2 * l* dim) + 1\n",
    "            Reg_weight = np.maximum(2. - FPR, 0.)\n",
    "            Reg_index = np.maximum(((2 * l * (dim - 1)) + 1) - GPR, 0.)\n",
    "            T_L1_word = W / BW[0]\n",
    "            Hits_L1 = ((Reg_grid + Reg_weight + Reg_index) * I * J * K) - Misses_L1[index]\n",
    "            T_L1 = Hits_L1 * T_L1_word\n",
    "\n",
    "            S_total = P_read * S_read + P_write * S_write\n",
    "\n",
    "            # L2\n",
    "            R1 = (size[1] / W * R) >= S_total\n",
    "            R2 = (size[1] / W) > S_total\n",
    "            R3 = (size[1] / W) * R > S_read\n",
    "            R4 = ((size[1] / W) * R) < (P_read * II)\n",
    "\n",
    "            if (R1):\n",
    "                nplanes_L2[index] = 1.\n",
    "            elif ((not R1) & R2):\n",
    "                x_min = ((size[1] / W * R) - (P_write * S_write))/ (P_read * JJ)\n",
    "                x_max = ((size[1] / W) - (P_write * S_write))/ (P_read * JJ)\n",
    "                f = interpolate.interp1d([x_min, x_max], [1, P_read - 1])\n",
    "                nplanes_L2[index] = f(II)\n",
    "            elif ((not R2) & R3):        \n",
    "                x_min = ((size[1] / W) - (P_write * S_write))/ (P_read * JJ)\n",
    "                x_max = (size[1] / W * R) / JJ\n",
    "                f = interpolate.interp1d([x_min, x_max], [P_read - 1, P_read])\n",
    "                nplanes_L2[index] = f(II)\n",
    "            elif ((not R3) & (not R4)):        \n",
    "                x_min = (size[1] / W * R) / JJ\n",
    "                x_max = (size[1] / W * R) / P_read\n",
    "                f = interpolate.interp1d([x_min, x_max], [P_read, 2 * P_read - 1])\n",
    "                nplanes_L2[index] = f(II)\n",
    "            elif (R4):\n",
    "                nplanes_L2[index] = 2 * P_read - 1\n",
    "\n",
    "            P = 1. - ((P_read - 1) / JJ)\n",
    "            nplanes_L2[index] = nplanes_L2[index] * P\n",
    "\n",
    "            nplanes_NS_L2 = np.maximum(nplanes_L2[index] - channels, 0)\n",
    "            nplanes_S_L2 = nplanes_L2[index] - nplanes_NS_L2\n",
    "\n",
    "            Misses_L2[index] = np.ceil(II / W) * JJ * KK * nplanes_NS_L2 * NB\n",
    "\n",
    "            T_L2_CL = cacheline / BW[1]\n",
    "            Hits_L2 = Misses_L1[index] - Misses_L2[index]\n",
    "            T_L2 = T_L2_CL * Hits_L2\n",
    "\n",
    "            # L3\n",
    "            R1 = (size[2] / W * R) >= S_total\n",
    "            R2 = (size[2] / W) > S_total\n",
    "            R3 = (size[2] / W) * R > S_read\n",
    "            R4 = ((size[2] / W) * R) < (P_read * II)\n",
    "\n",
    "            if (R1):\n",
    "                nplanes_L3[index] = 1.\n",
    "            elif ((not R1) & R2):\n",
    "                x_min = ((size[2] / W * R) - (P_write * S_write))/ (P_read * JJ)\n",
    "                x_max = ((size[2] / W) - (P_write * S_write))/ (P_read * JJ)\n",
    "                f = interpolate.interp1d([x_min, x_max], [1, P_read - 1])\n",
    "                nplanes_L3[index] = f(II)\n",
    "            elif ((not R2) & R3):        \n",
    "                x_min = ((size[2] / W) - (P_write * S_write))/ (P_read * JJ)\n",
    "                x_max = (size[2] / W * R) / JJ\n",
    "                f = interpolate.interp1d([x_min, x_max], [P_read - 1, P_read])\n",
    "                nplanes_L3[index] = f(II)\n",
    "            elif ((not R3) & (not R4)):        \n",
    "                x_min = (size[2] / W * R) / JJ\n",
    "                x_max = (size[2] / W * R) / P_read\n",
    "                f = interpolate.interp1d([x_min, x_max], [P_read, 2 * P_read - 1])\n",
    "                nplanes_L3[index] = f(II)\n",
    "            elif (R4):\n",
    "                nplanes_L3[index] = 2 * P_read - 1\n",
    "\n",
    "\n",
    "            P = 1. - ((P_read - 1) / JJ)\n",
    "            nplanes_L3[index] = nplanes_L3[index] * P\n",
    "\n",
    "            nplanes_NS_L3 = np.maximum(nplanes_L3[index] - channels, 0)\n",
    "            nplanes_S_L3 = nplanes_L3[index] - nplanes_NS_L3\n",
    "\n",
    "            Misses_L3[index] = np.ceil(II / W) * JJ * KK * nplanes_NS_L3 * NB\n",
    "\n",
    "            T_L3_CL = cacheline / BW[2]\n",
    "            Hits_L3 = Misses_L2[index] - Misses_L3[index]\n",
    "            T_L3 = T_L3_CL * Hits_L3\n",
    "\n",
    "            # Memory\n",
    "            T_mem_CL = cacheline / BW[3]\n",
    "            Hits_mem = Misses_L3[index] # 3\n",
    "            T_mem = T_mem_CL * Hits_mem\n",
    "\n",
    "            T_total[index] = T_L1 + T_L2 + T_L3 + T_mem\n",
    "\n",
    "            index = index + 1\n",
    "\n",
    "\n",
    "plt.plot(nplanes_L1, '-*',label='AM')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def log_interp1d(xx, yy, kind='linear'):\n",
    "    logx = np.log10(xx)\n",
    "    logy = np.log10(yy)\n",
    "    lin_interp = interpolate.interp1d(logx, logy, kind=kind)\n",
    "    log_interp = lambda zz: np.power(10.0, lin_interp(np.log10(zz)))\n",
    "    return log_interp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "from sklearn.utils import check_array\n",
    "def mean_absolute_percentage_error(y_true, y_pred): \n",
    "    \n",
    "    y_true, y_pred = np.array(y_true), np.array(y_pred)\n",
    "    \n",
    "#     return np.mean(np.abs((y_true - y_pred) / y_true)) * 100\n",
    "    return (np.linalg.norm(y_true-y_pred) / np.linalg.norm(y_true))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Misses_L2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.14"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Plots/trends.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "def log_10_product(x, pos):\n",
    "    \"\"\"The two args are the value and tick position.\n",
    "    Label ticks with the product of the exponentiation\"\"\"\n",
    "    return '%1i' % (x)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[2008 2009 2010 2011 2012 2013 2014 2015 2016 2017]\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\hibeid\\AppData\\Local\\Continuum\\anaconda3\\lib\\site-packages\\ipykernel_launcher.py:2: FutureWarning: Method .as_matrix will be removed in a future version. Use .values instead.\n",
      "  \n",
      "C:\\Users\\hibeid\\AppData\\Local\\Continuum\\anaconda3\\lib\\site-packages\\ipykernel_launcher.py:12: FutureWarning: Method .as_matrix will be removed in a future version. Use .values instead.\n",
      "  if sys.path[0] == '':\n"
     ]
    }
   ],
   "source": [
    "df_cpu = pd.read_excel('CPU.xlsx', header=None)\n",
    "array_cpu = df_cpu.as_matrix()\n",
    "\n",
    "year_cpu = array_cpu[:,0]\n",
    "peak_cpu = array_cpu[:,4]\n",
    "\n",
    "year_cpu = np.array(year_cpu,dtype=int)\n",
    "peak_cpu = np.array(peak_cpu,dtype=int)\n",
    "\n",
    "\n",
    "df_gpu = pd.read_excel('GPU.xlsx', header=None)\n",
    "array_gpu = df_gpu.as_matrix()\n",
    "\n",
    "year_gpu = array_gpu[:,0]\n",
    "peak_gpu = array_gpu[:,3]\n",
    "\n",
    "year_gpu = np.array(year_gpu,dtype=int)\n",
    "peak_gpu = np.array(peak_gpu,dtype=int)\n",
    "\n",
    "print(year_gpu)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2.979388060126696\n",
      "5.1998765952660415\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.pyplot import *\n",
    "\n",
    "sns.set()\n",
    "\n",
    "sns.set_style(\"whitegrid\")\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "plt.plot(year_gpu,peak_gpu,'o',color='orangered')\n",
    "coefficients =np.polyfit(year_gpu,np.log(peak_gpu),1)\n",
    "print(np.log(2)/coefficients[0])\n",
    "fitted_y=np.polyval(coefficients, year_gpu)\n",
    "plt.plot(year_gpu, np.exp(fitted_y),linewidth=2.5,color='orangered',label='GPU')\n",
    "\n",
    "plt.plot(year_cpu,peak_cpu,'o',color='navy')\n",
    "coefficients =np.polyfit(year_cpu,np.log(peak_cpu),1)\n",
    "print(np.log(2)/coefficients[0])\n",
    "fitted_y=np.polyval(coefficients, year_cpu)\n",
    "plt.plot(year_cpu, np.exp(fitted_y),linewidth=2.5,color='navy',label='CPU')\n",
    "\n",
    "plt.xlabel('Year',size=15);\n",
    "plt.ylabel('GByte/s',size=15);\n",
    "plt.yscale('log')\n",
    "\n",
    "sns.set_context(rc={\"font.size\":13})   \n",
    "ax.tick_params(axis='both', which='major', labelsize=13)\n",
    "\n",
    "axes = plt.gca()\n",
    "\n",
    "legend = plt.legend(fontsize=13,loc=2,frameon=True)\n",
    "frame = legend.get_frame()\n",
    "frame.set_facecolor('white')\n",
    "\n",
    "plt.show()\n",
    "fig = ax.get_figure()\n",
    "# fig.savefig('trend_bw.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[ 1.96153846  2.07692308  1.65625     2.5         2.59375     3.64705882\n",
      "  4.31666667  9.73529412  9.73529412 10.05194805 10.84705882]\n",
      "3.2583481610989184\n",
      "2.913074514825393\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.pyplot import *\n",
    "\n",
    "df = pd.read_excel('CPU.xlsx', header=None)\n",
    "array = df.as_matrix()\n",
    "\n",
    "year1 = array[:,0]\n",
    "peak1 = array[:,2]\n",
    "peak2 = array[:,4]\n",
    "\n",
    "# unq, unq_inv, unq_cnt = np.unique(year, return_inverse=True, return_counts=True)\n",
    "\n",
    "# xmax = np.zeros(unq.shape[0])\n",
    "# np.maximum.at(xmax, unq_inv, peak)\n",
    "\n",
    "year1 = np.array(year1,dtype=float)\n",
    "peak1 = np.array(peak1,dtype=float)\n",
    "peak2 = np.array(peak2,dtype=float)\n",
    "\n",
    "peak1 = peak1 / peak2\n",
    "\n",
    "print peak1\n",
    "\n",
    "df = pd.read_excel('GPU.xlsx', header=None)\n",
    "array = df.as_matrix()\n",
    "\n",
    "year2 = array[:,0]\n",
    "peak11 = array[:,1]\n",
    "peak22 = array[:,3]\n",
    "\n",
    "# unq, unq_inv, unq_cnt = np.unique(year, return_inverse=True, return_counts=True)\n",
    "\n",
    "# xmax = np.zeros(unq.shape[0])\n",
    "# np.maximum.at(xmax, unq_inv, peak)\n",
    "\n",
    "year2 = np.array(year2,dtype=float)\n",
    "peak11 = np.array(peak11,dtype=float)\n",
    "peak22 = np.array(peak22,dtype=float)\n",
    "\n",
    "peak2 = peak11 / peak22\n",
    "\n",
    "sns.set()\n",
    "\n",
    "sns.set_style(\"whitegrid\")\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "plt.plot(year1,peak1,'o',color='navy')\n",
    "coefficients =np.polyfit(year1,np.log(peak1),1)\n",
    "print np.log(2)/coefficients[0]\n",
    "fitted_y=np.polyval(coefficients, year1)\n",
    "plt.plot(year1, np.exp(fitted_y),color='navy',label='CPU')\n",
    "\n",
    "plt.plot(year2,peak2,'o',color='orangered')\n",
    "coefficients =np.polyfit(year2,np.log(peak2),1)\n",
    "print np.log(2)/coefficients[0]\n",
    "fitted_y=np.polyval(coefficients, year2)\n",
    "plt.plot(year2, np.exp(fitted_y),color='orangered',label='GPU')\n",
    "\n",
    "\n",
    "# coefficients =np.polyfit(year,np.log(peak),1)\n",
    "# print np.log(2)/coefficients[0]\n",
    "# fitted_y=np.polyval(coefficients, year)\n",
    "# plt.plot(year, np.exp(fitted_y),linewidth=2.5,color='orangered')\n",
    "plt.xlabel('Year',size=15);\n",
    "plt.ylabel('FLOP/Byte',size=15);\n",
    "\n",
    "# from matplotlib.ticker import ScalarFormatter\n",
    "# for axis in [ax.xaxis, ax.yaxis]:\n",
    "#     ax.yaxis.set_major_formatter(ScalarFormatter())\n",
    "# sf = ScalarFormatter()\n",
    "# sf.set_scientific(False)\n",
    "\n",
    "\n",
    "plt.yscale('log')\n",
    "\n",
    "# ax.semilogy()\n",
    "\n",
    "# for axis in [ax.xaxis, ax.yaxis]:\n",
    "#     axis.set_major_formatter(ScalarFormatter())\n",
    "\n",
    "\n",
    "# formatter = FuncFormatter(log_10_product)\n",
    "# ax.xaxis.set_major_formatter(formatter)\n",
    "# ax.yaxis.set_major_formatter(formatter)\n",
    "\n",
    "# major_ticks = np.arange(200, 6000, 500)\n",
    "\n",
    "# ax.set_yticks(major_ticks)\n",
    "\n",
    "# ax.get_xaxis().set_minor_locator(matplotlib.ticker.AutoMinorLocator())\n",
    "# ax.get_yaxis().set_minor_locator(matplotlib.ticker.AutoMinorLocator())\n",
    "# ax.grid(b=True, which='minor',  linewidth=.2)\n",
    "# ax.grid(b=True, which='major',  linewidth=1)\n",
    "\n",
    "\n",
    "sns.set_context(rc={\"font.size\":13})   \n",
    "ax.tick_params(axis='both', which='major', labelsize=13)\n",
    "\n",
    "axes = plt.gca()\n",
    "# axes.set_ylim([.9e1,1e4])\n",
    "\n",
    "legend = plt.legend(fontsize=13,loc=2,frameon=True)\n",
    "frame = legend.get_frame()\n",
    "frame.set_facecolor('white')\n",
    "\n",
    "\n",
    "plt.show()\n",
    "fig = ax.get_figure()\n",
    "# fig.savefig('balance.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[1.0549700e+05 4.7451200e+04 2.3737000e+03 1.2383900e+04 1.6967700e+05\n",
      " 3.5984100e+05 4.3735800e+05 1.2782600e+04 6.0749200e+05 2.8834500e+05\n",
      " 1.0169560e+05 2.1302430e+05 1.0085940e+06 1.1199130e+06 5.5871000e+04\n",
      " 4.3855850e+06 2.2705900e+05 8.0580460e+05 4.4586900e+05 4.3844610e+06\n",
      " 5.8593670e+06 7.1396900e+06 4.0027030e+06 2.4506800e+05 1.3838195e+07\n",
      " 6.3670150e+06 1.5308650e+06]\n"
     ]
    }
   ],
   "source": [
    "df = pd.read_excel('BW.xlsx', header=None)\n",
    "array = df.as_matrix()\n",
    "\n",
    "year = array[:,0]\n",
    "BW = array[:,1:5]\n",
    "BW = BW.max(axis=1)\n",
    "\n",
    "unq, unq_inv, unq_cnt = np.unique(year, return_inverse=True, return_counts=True)\n",
    "xmax = np.zeros(27)\n",
    "np.maximum.at(xmax, unq_inv, BW)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "3.4150244784345656\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "sns.set()\n",
    "sns.set_style(\"whitegrid\")\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "plt.plot(unq,xmax/1e3,'o',color='navy')\n",
    "plt.yscale('log')\n",
    "coefficients =np.polyfit(unq,np.log(xmax/1e3),1)\n",
    "print np.log(2)/coefficients[0]\n",
    "fitted_y=np.polyval(coefficients, unq)\n",
    "plt.plot(unq, np.exp(fitted_y),linewidth=2.5,color='orangered')\n",
    "plt.xlabel('Year',size=15);\n",
    "plt.ylabel('GB/s',size=15);\n",
    "\n",
    "sns.set_context(rc={\"font.size\":13})   \n",
    "ax.tick_params(axis='both', which='major', labelsize=13)\n",
    "\n",
    "\n",
    "plt.show()\n",
    "fig = ax.get_figure()\n",
    "fig.savefig('BW_projection.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Single thread\n",
    "\n",
    "df = pd.read_excel('FLOP.xlsx', header=None)\n",
    "array = df.as_matrix()\n",
    "\n",
    "year = array[:,0]\n",
    "FLOP = array[:,1]\n",
    "FLOP = FLOP.astype(float)\n",
    "\n",
    "unq, unq_inv, unq_cnt = np.unique(year, return_inverse=True, return_counts=True)\n",
    "\n",
    "xmax = np.zeros(unq.shape[0])\n",
    "np.maximum.at(xmax, unq_inv, FLOP)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2.6463106747221907\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "sns.set()\n",
    "sns.set_style(\"whitegrid\")\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "plt.plot(unq,xmax/1e3,'o',color='navy')\n",
    "plt.yscale('log')\n",
    "coefficients =np.polyfit(unq,np.log(xmax/1e3),1)\n",
    "print np.log(2)/coefficients[0]\n",
    "fitted_y=np.polyval(coefficients, unq)\n",
    "plt.plot(unq, np.exp(fitted_y),linewidth=2.5,color='orangered')\n",
    "plt.xlabel('Year',size=15);\n",
    "plt.ylabel('GFLOPS',size=15);\n",
    "# plt.grid()\n",
    "\n",
    "sns.set_context(rc={\"font.size\":13})   \n",
    "ax.tick_params(axis='both', which='major', labelsize=13)\n",
    "\n",
    "plt.show()\n",
    "fig = ax.get_figure()\n",
    "fig.savefig('FLOP_projection.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_excel('interconnect.xlsx', header=None)\n",
    "array = df.as_matrix()\n",
    "\n",
    "year = array[1:,0]\n",
    "year = year.astype(float)\n",
    "\n",
    "interconnect = array[1:,1]\n",
    "interconnect = interconnect.astype(float)\n",
    "\n",
    "unq, unq_inv, unq_cnt = np.unique(year, return_inverse=True, return_counts=True)\n",
    "\n",
    "xmax = np.zeros(unq.shape[0])\n",
    "np.maximum.at(xmax, unq_inv, interconnect)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "3.0228033894886184\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "sns.set()\n",
    "sns.set_style(\"whitegrid\")\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "plt.plot(unq,xmax/1e3,'o',color='navy')\n",
    "plt.yscale('log')\n",
    "coefficients =np.polyfit(unq,np.log(xmax/1e3),1)\n",
    "print np.log(2)/coefficients[0]\n",
    "fitted_y=np.polyval(coefficients, unq)\n",
    "plt.plot(unq, np.exp(fitted_y),linewidth=2.5,color='orangered')\n",
    "plt.xlabel('Year',size=15);\n",
    "plt.ylabel('GByte/s',size=15);\n",
    "\n",
    "sns.set_context(rc={\"font.size\":13})   \n",
    "ax.tick_params(axis='both', which='major', labelsize=13)\n",
    "\n",
    "plt.show()\n",
    "fig = ax.get_figure()\n",
    "fig.savefig('connect_projection.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_excel('cores.xlsx', header=None)\n",
    "array = df.as_matrix()\n",
    "\n",
    "year = array[:,0]\n",
    "year = year.astype(float)\n",
    "\n",
    "cores = array[:,1]\n",
    "cores = cores.astype(float)\n",
    "\n",
    "unq, unq_inv, unq_cnt = np.unique(year, return_inverse=True, return_counts=True)\n",
    "\n",
    "xmax = np.zeros(unq.shape[0])\n",
    "np.maximum.at(xmax, unq_inv, cores)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2.0033317760532383\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "sns.set()\n",
    "sns.set_style(\"whitegrid\")\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "plt.plot(unq,xmax,'o',color='navy')\n",
    "plt.yscale('log')\n",
    "coefficients =np.polyfit(unq,np.log(xmax),1)\n",
    "print np.log(2)/coefficients[0]\n",
    "fitted_y=np.polyval(coefficients, unq)\n",
    "plt.plot(unq, np.exp(fitted_y),linewidth=2.5,color='orangered')\n",
    "plt.xlabel('Year',size=15);\n",
    "plt.ylabel('Cores',size=15);\n",
    "\n",
    "sns.set_context(rc={\"font.size\":13})   \n",
    "ax.tick_params(axis='both', which='major', labelsize=13)\n",
    "\n",
    "\n",
    "plt.show()\n",
    "\n",
    "\n",
    "fig.savefig('cores.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_excel('watt.xlsx', header=None)\n",
    "array = df.as_matrix()\n",
    "\n",
    "year = array[:,0]\n",
    "year = year.astype(float)\n",
    "\n",
    "watt = array[:,1]\n",
    "watt = watt.astype(float)\n",
    "\n",
    "unq, unq_inv, unq_cnt = np.unique(year, return_inverse=True, return_counts=True)\n",
    "\n",
    "xmin = np.ones(unq.shape[0]) * 100000000\n",
    "np.minimum.at(xmin, unq_inv, watt)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "5.017945811564608\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYUAAAEHCAYAAABBW1qbAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi4yLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvhp/UCwAAIABJREFUeJzt3Xd4VFX+x/F3CgmBEJW6SFOqFANSRJSIqBiVooguQX/0jkgTYQkLKCWg0kECCQIqSohgQUAUBSlK0SBI1cVlI2IhgEASSsrc3x+XzIAkIWV6Pq/n2Wf3nsxkvnM3zGfOPeee42MYhoGIiAjg6+oCRETEfSgURETESqEgIiJWCgUREbFSKIiIiJW/qwsojISEBFeXICLikZo0aZJtu0eHAuT8xrIkJCTc8DFFgc6DSefBpPNgKqrnIbcv1Lp8JCIiVgoFERGxUiiIiIiVQkFERKwUCiIiYqVQEBERK4WCiIhYKRRERDzFpQsQOwr+WQFWzXTISygUREQ8wQ9bYEBDeP91OHsSvv/CIS/j8Xc0i4h4tdTz8OZoWLvQ1lanGTw/zyEvp1AQEXFXu9bBnAFw6lfzODAIuk+GjkPBz88hL6lQEBFxN+dOQfQw2PSura3RgzAsBm6t4dCXViiIiLgLw4CvVsKCF8xgACgRAv1nwKO9wcfH4SUoFERE3MGpEzB3IOz8xNbWogO8sADKVnJaGQoFERFXMgz4dDHEjIQL5822m8rB4Plw/zNO6R1cTaEgIuIqv/0Ms/rCvs22tof+DwbOhpAyLilJ9ymISJETF3eA0NBomjdfR2hoNHFxB5xbQGYmrJoB/e+0BULZyjB5HYx+x2WBAOopiEgRExd3gC5dVluP9+8/aT2OiGjg+AKOHYCZveDHb21t7QZC72lQMsTxr38D6imISJESFbUt2/apU7c79oXT0+Dtl+H5xrZAqFQLpm+BIQvcIhBAPQURKWIOHUrKV7tdHNkNM3pB4kHz2NcXnh4JXV82b0hzI+opiEiRUq9euXy1F8qlC7DoRRjWwhYI1UNh7i7o82qOgZA15uHvP9HpYx4KBREpUiIjw7JtHzOmpX1faO9mcyB59UywWKBYAHSfBPO+hdpNc3xa1pjH/v0nycw0rGMeWcHg6MDQ5SMRKVKyBpOnTt3OwYMnqV+/PGPGtLTfIHPqOYh5CT6NtbXVvQdGvAnV6t3w6Tca83D0ILl6CiJS5ERENGDfvgHs2tWWffsG2C8QdnwCferZAiGwBHuaj6bR5v/Dv8aqPH2zz23MwxmD5OopiIgU0odLt1J8yYs8FvSdrfGuh/mk5ot06LcLMNcxyss3+3r1yrF//8ls2w8evL4d7DtIrp6CiEhBGQY7prxK2FuPWgPhr/Ti9Dz4BHGNZjJ23rFsn5bbN/vcxjycMUiunoKISEGcPA7zBtJi1zoIMJs+PHkHgw635Y+0UuyZ9nWBpr9ePeZx6FAS9eqVu2bM4+oxhSz2HCRXKIiI5IfFAutjYPEouJAMwJ+XS/L8kcdZfbIeYC5gl/WBntOloNxERDTI9vLSjQLDHhQKIiJ5tHbROiqsGE6zgP9Y29ZcbE7PXa04k17imsdmfWDb+5t9ToFhLxpTEBG5kcwM9o59kYfin7QGQuLFm3h0z3N8cdeE6wIBsH6DX7GiE6GhFfD39yU0tAIrVnRyzhpLBeRWPYUdO3awbt06Ll68SN++fbnjjjtcXZKIFHX//QFm9qbRT9/BlW2R5//SjDFHHyYlM5DftySyYkWnHC/pOPqbvb25VShcvHiRSZMmcfjwYbZv365QEBHXSbsMK6ZA3FTIzADgSGoZ+hzqwNdnq1kfduhQksd98OfGrULhwQcf5MKFC7zzzjuMHDnS1eWISFF1aAfM7A2/HDaPff1YfP5hBu9qymVLsWse6pA1k1zIrcYUzpw5w6RJkxgyZAhlyrhukwkR8Q75XifoYipED4Ph99kCoUYjmLeb4CHTrwsEcMCaSS7mtFDYt28fXbt2BcBisTB+/Hg6d+5M165dSUxMBGDatGkkJSUxY8YMNmzY4KzSRMQL3Whhuevs+QL6NYAP54BhcCnTnznJHVgZtgRqNfbIQeOC8DEMw3D0i8TGxrJmzRqCgoKIj4/n888/Z9OmTUybNo29e/eyaNEioqOj8/17ExISHFCtiGf47LMTLF16lGPHUrj99mB69qxJeHglV5flNiIitnD0aPJ17bVqlWLFilbWY7+L56m8fjZlv1tjbdv+VxX6HOrAjxfMS0NTptzldee2SZMm2bY7ZUyhatWqzJs3j1GjRgHmh3lYmHkrd6NGjThwoOBLv+b0xrIkJCTc8DFFgc6DyVvOQ1zcAcaO/d56fPRoMmPHfk/16tXz9M3VGechLu4AUVHbrDNyIiPDnPqt+tixdTm0p1rf+89vT6fG+hlw5g8ALlgCGfXTgyw43gzjqgspK1f+RmRkB8cX7SS5faF2yuWj8PBw/P1t+ZOSkkJwcLD12M/Pj4yMDGeUIuIVXLalZB7l+9KNA+S6TtBff8Lkf1Jj+UvWQKBpOA12DuKN482vCQRw8K5sbsYlA83BwcGkpqZajy0WyzWhISK5c8mWkvngDqGV/cJyBouePgN96sLW982mUrfAyGUw5VOCq9fK9nd52wyj3LgkFBo3bszWrVsB2Lt3L7Vr13ZFGSIey6lbShaAO4TW3weGH2lUjBM9vuCebWMh+S8A/mrwIMQegke6g4+P83Zlc2MuCYU2bdoQEBBAREQEU6dOZcyYMa4oQ8RjufuHl7uEVkREA/Z934/01aX5rOpUbj3xtfmD0v+A8av573Ovmf/7qscXhRlGuXHaNZvKlSsTHx8PgK+vLxMnTnTWS4t4HWeslpkXOQ0mR0aGOXyJ5zw5/iPM6gsHrrqcFd4T+s0wLxtlM+DqTXcnF4Qu5It4KFd/eGUNJmfJblex7ELLKbOSMtJh1Qx452VIv2y2VbgNhsVAkzb2fS0vo1AQkQLJbTA5K7D+/mGflyAptKPfm0tUHL0yZdfHB554AXpOgaDg3J8r7rXMhYh4joIMJjt0VlLaJVg6FgY3swVClTtg5nYYNEeBkEcKBREpkIIMJjtiVlJc3AG6NRnJkdZVYEUUWDLBzx+e/TdE74X69xb4dxdFCgURKZCCzICy96ykVe/sIunl3iwrPYM7Sp4C4LvzFdnQLg56TIKAwAL93qJMoSAiBVKQ6Zt2nUr73Wfcu+xxXqi6G18fuJjpz6ifHuae3X0YHeMeN/F5Ig00i0iB5XcGlF2m0p4/A4tGwMa3uPXKTmhb/6pKn0Md+M+FsoD73NntiRQKIgI4bwG7Qk2l3bYa5j9vrl0EpFoCGfnjwyz6tck16xW5y53dnkihICLOmSpaGGf+MMNg+we2tmaP8eXtw1nY95vrHu4ud3Z7Io0piIhbLGCXLcOAz5eZC9hlBUKp0jDqHZi8jg592hT5ZSnsTT0FEXGLBeyu88f/YHY/2LPR1taqs3nPwS0VrE2uvrPb2ygURIR69cqxf//JbNudLjMT1rwBSyPh0pUl9ktXhCHRcO8Tzq+niNHlIxHJdapoXNwBQkOj8fefSGhotGM3yvnlMLx4P0QPtQXCY31g8SEFgpOopyAiOU4VBZwzAJ2RDvGvwbsTIT3NbPvH7TA8Fu56yH6vIzekUBARIPtr86Gh0dk+NmvRO7v4zx6Y0Qv+u8889vGBJ4dCj8kQVNI+ryF5plAQkRw5dAD68kVY/gq8P91crwigWj0Y8SbUvafwv18KRKEgIjly2AD0/m0wqw/8+pN57OcPXSIhIlLrFbmYBppFJEd23/Yz9TzMe94cTM4KhNpNYcEe6PaKAsENqKcgIjmy67afuz+FOf0h6bh5HFDcHDfoONTsKYhb0P8TIpKrQt8cdu4ULBwOXy63tTV8AIbFQqWaha5P7EuhICKOYRiw9X2YPxjOXRmYLhECfV837z3w1dVrd6RQEBH7O/0bzB0EOz62tTVvZ96VXK6y6+qSG1IoiIj9GAZsWAIxL0LqObPtprIwaC48EGHegyBuTaEgIvbx+39hVl/Yu8nW1vpZGDgbbtb+Bp5CoSAihZOZCR/Pg6Vj4fIFs61sJRiyEO5p59raJN8UCiJScImHYGZvOLzT1ta2P/R5FUre5Lq6pMA0/C8i+ZeeBssnwsBGtkC4tQa8vhmGLrR7IDh1pdYiTj0FEcmfH781ewfH9pvHvr7w1HDoNhGKl7D7y7n9VqFeRj0FEcmbSxcg5iUYeo8tEG6/E+bshH7THRII4MZbhXop9RRE5Mb2fWUuYPfbz+axfzF49t/Q+V9QLMChL+2WW4V6MYWCiOQs9RzEjoL1Mba2O5qby1vfVt8pJbjVVqFFgC4fiUj2dq6FvvVtgRAYBP1nwqyvnRYI4ICVWiVX6imIyLXOJkH0MNj8nq2t0YPm1pgVqzu9HLuu1Co3pFAQEZNhwFcrYcEL5sqmYC5g138GPNrbKUtUxMUdICpqm/XDPzIyzLpKq0LAORQKIgKnTsDcgbDzE1tbiw7wwgLz7mQn0NRT96AxBZGizDBgfSz0qWcLhJvKQWQcvPyR0wIBNPXUXainIFJU/fazuYDdvs22tof+DwbMMlc2dTJNPXUPCgWRoiYzk/LblsOXi+DyRbOtbGUYtgjuftxlZWnqqXvQ5SORouTYARh2L1XWz7YFQruBEHvQpYEAmnrqLtRTECkK0tNgRRTERUFGutlWqRYMXwyh97u2tis09dQ9KBREvN2R3TCjFyQeBCDD8GXWLy2I/+MZXjxUmohQF9d3FU09dT2Fgoi3unQB3hoHH84GiwWAvckV6H3wCfYk3wqc1ZRPuY7GFES80feboP+dsHqmGQjFApiX3J5mu/pdCQQbTfmUqykURLxJyllzmunoh8w9kwHqtYDovQz/tikZht91T9GUT7maQkHEW+xYYy5g9+li8ziwBAycDTO2QdW6OU7t1JRPuZpCQcSN5Wkbyr9OwpQImPAEnP7NbGvcxpxm2nEo+Jm9A035lLzQQLOIm7rhWkCGAZveg+ihcP60+aDgm807ktt0v24Bu6unfB48eJL69ctryqdcR6Eg4iQ5rQCak9zWAop48CaYOwB2r7f94L6OMPgNKFMxx9+ZNeUzISGBJk2aFPi9iPdSKIg4QUFWAM1uANgHC2Fn10G/UXAh2Wy8pYIZBmGd7F+4FDkaUxBxgoKsAPr3AeCaJU6zuelbzK+z1hYIbbpD7CEFgtiNQkHECQqyAmjWwLCfTyYvVdvOD/dE0+qWRPOH5atC1AZ4aRmElLZ3uVKEKRREnKAg00EjIhrw6fwG7Gv1Fq/V/oIgvwzzB08MhpgD0DQ82+flacaSSA4UCiJOkO/poGmXYdk4Hl0bQf1iv5htlevAzG3w/DwoUSrbp2WNXezff5LMTMM6dqFgkLzKcyjs2LEDgNOnT/Pyyy8ze/ZsLl265LDCRLxJREQDVqzoRGhoBfz9fQkNrcCKFZ2yH2Q+tAMG3QXvTYbMDPD1g87/goV7oUHu9xRo9zIprDzNPnr99ddZv349mzdvZty4cSQnJ+Pv788rr7zC1KlTHV2jiFe44QqgF1Ng2b/ho7nmPQgANRrBi0ug5l15eg3tXiaFladQ2LhxI3FxcSQnJ7NlyxY2bNhA6dKlefDBBx1dn0jRsOcLc82iP/9nHhcLhP+bAM+MBP9ief412r1MCitPl4/Onj1LhQoV+Prrr6lcuTJVqlShWLFiGFnfZkSkYJL/ghm94V9tbIFQ/z6I3gtdxuQrEEBLWUjh5amnULduXaKiovj22295+OGHOXv2LK+//joNGzZ0dH0i3mv7hzB/EJz5wzwuXhJ6T4P2g8C3YHNAtHuZFFaeQmHatGnMmjWLBg0aMGTIEI4cOcLp06eZPHmyo+sT8T5//QlvvABb37e1NQ2HoYugQrVC/3rtXiaFkWsoLFmyhAceeIDq1avz2muvWdsbNmzIwoULHVbUjh07WLt2LVOmTHHYa4g4nWHAF+/AwmHmZSOAUrfAgNnwcNfrFrATcYVcQ8HX15eXX36ZU6dOERYWRuvWrWnWrBl+ftdv1GEviYmJHD58mMuXLzvsNUSc7s9EmNMfvvvM1hb2NAyeb65dJOImcr1w2aNHD95++21WrlxJaGgo77//Po888gjDhw/n448/5uzZs3YvqFq1avTq1cvuv1fEJSwWWPMG9GtgC4TS/4Dxq2Hc+9ZA0F3I4i7yNKZQqlQp2rZtS9u2bcnMzCQhIYHNmzcTExPDunXrHF2jiGc6/iPM6gMHrrpxLLwn9JthXja6oiArqIo4Sr6nOKSnpxMUFMTgwYPzHQj79u2ja9euAFgsFsaPH0/nzp3p2rUriYmJ+S1FxD1lpEPcNBjQ0BYIFW6DqZ+bN6JdFQigu5DFveTaU7hw4QKzZ8/m8OHDtG7dmkceeYQuXbqQlJTEzTffzKJFi/I8LTU2NpY1a9YQFBQEwBdffEFaWhorV65k7969TJs2jejoaOvjp0+fXoi3JeIiR7+Hmb3N/wZz8PiJF6DnFAgKzvYpugtZ3ImPkcsdaGPGjOHEiROEh4ezYcMGfvvtN9q3b0+/fv1Yvnw527Zt45133snTC3322WfUqVOHUaNGER8fz9SpUwkNDaVt27YAhIWFsW1b9t+YcpKQkJCvx4s4ik/6ZSpuWsw/tr6NjyUTgIvlbiOx0zhSq+X+xSkiYgtHjyZf116rVilWrGjlkHpFctp5L9eewldffcXGjRsJDg4mPDycli1bMnDgQAIDA+nZsyexsbF5LiA8PJxff/3VepySkkJwsO2bk5+fHxkZGfj7528zuBttKahtB006DyaHnIeDX8MbveHXH81jP3/452iCnvs3dwQUv+HTJ00KvGZMIcvEiY/QpIljxhT092Aqquchty/UuX4CX7p0yfrBXbZsWUqWLElgYCAAxYoVw2KxFLio4OBgUlNTrccWiyXfgSDiUheSYWmkObsoq8NdszG8+Ka5kF0e6S5kcSe5fgr7/O1mmr/fn1CYtY8aN27M5s2befzxx9m7dy+1a9cu8O8ScbrvPoPZ/eDklb0OAopDt1eg0wizp5BPugtZ3EWuf73p6em899571g//tLQ03n33XevPMzIyCvzCbdq04euvvyYiIgLDMIiKiirw7xJxmvNnYOFw+OJtW1uDMBixGCrri414vlxDoVGjRnz66afW4zvvvJMNGzZYj/O7IF7lypWJj48HzLulJ06cmK/ni7jU1lUw/3k4e2Vp6qBg6P0qtBtQ4AXsRNxNrqGQNbPo/PnzhISE8PHHH1t7DaVLl+b+++93fIUirnb6d3hjMGz/wNbW7DFzAbvyVVxXl4gD5BoKZ8+epXfv3rRs2ZLhw4czYcIEatasiWEY/Pjjj8THx1OvXj1n1SriXIYBny+DRSMg5cqSLiFlYOAcePBZLWAnXinXPu+sWbOoWbMmQ4YMAcwZR6tWrWL16tU899xzLFmyxClFijjdH/+DMeEwo5ctEB6IgNhD8NBzCgTxWrn2FLZu3cry5cuzXRW1W7dudOnSxWGFibhEZqY5xXRpJFy6MmW6zK0wJBpadHBtbSJOcMPLR5UqVbIeXx0ClSpVIjn5+rswRTzWL4fNJSoO7bC1PdYX+r4GwTe7ri4RJ8o1FEqWLElycjKlSpUCYMSIEdafnT59mpCQEMdWJ+IMGekQ/xq8OxHS08y2itVhWCzc9aBraxNxslzHFO6++26WL1+e7c9WrlzJvffe65CiRJzmpwQY3BSW/dsMBF9f8wa0hT8oEKRIyrWn0L9/f7p06UJaWhpPP/00FSpUICkpiVWrVvH222+zevX167WIeITLF2H5K/D+dLiygB3V6sOIN6Fuc8Dc5yAqapt16YnIyDDddSxeL9dQqFOnDkuWLGHixIlER0dbl72oVasWixcvpmrVqk4pUsSufthqbn5z4j/msX8xiIiELpFQLADQxjdSdN1wkZZGjRrxwQcf8Pvvv3Py5ElKly5NlSq6YUc8UOp5qnw0DXatsrXVaWb2Dm6/85qH5rbxjUJBvFmeV+6qWLEiFStWdGQtIo6zez3MGUD5pOPmcWAQdJ8EHYdBNlOutfGNFFVaq1q827lT5gJ2X141YaLhA+bMoko1c3xavXrl2L//ZLbtIt5Mq3iJdzIM+Gol9KlnC4QSISR2jIRXv8w1EAAiI8OybR8zpqW9KxVxK+opiPc5/RvMHQg71tjamreDIdGc+uVPquVhRVNtfCNFlUJBvIdhwIY3IWYkpJ4z224qC4PmmusW+fjAL3/m+ddp4xspihQK4h1+/y/M6gt7N9naWj8LA2fDzRoHEMkrhYJ4tsxM+GguLBtr3pAGULYSvBANLdq7tjYRD6RQEM/1v4PmAnZHdtna2vaHPq9CyZtcV5eIB1MoiOdJT4OV0+C9yeZidgC31oDhi83ppiJSYAoF8Sw/fsvZ8c9x81/mEhWZhg8/hfag7pT5ULyEi4sT8Xy6T0E8w6ULEPMSliH3WAPhh+TyNN/dh3ozqxH30X9dXKCId1AoiPvb9xUMaAirpuNrWEiz+DLuaGua7upHwnlzE6ipU7e7tkYRL6HLR+K+Us/B4tGwbpG1aee5yvQ+2IFDqeWveajWJBKxD4WCuKeda2HuADh1wjwOLAG9ohgwwZ9Dqaeue7jWJBKxD10+EvdyNgmmPgvj29sC4a6HIGY/dBzKvyJbZfu0G61JFBd3gNDQaJo3X0doaDRxcQfsXbmIV1BPQdyDYcBXcbBgiLmyKZj3GvSfCeE9zSUqKNiaRNowRyTvFAriekm/mgvY7Vpra2vxBAxZAGVuve7h+V2TSBvmiOSdQkFcx2KBTxdD7Etw4bzZdnN5GDwfwp629g4KSxvmiOSdxhTkOlnX3/39Jzru+vuJo/zZ4x6Y098aCMdqtIfFh+D+Z+wWCJDzIHRhBqdzOkdOOXciDqSeglzD4dffMzPhw9lkvPlvKmReAuCXiyEMONKOTzfWZkWr34mIKFP417lKZGTYNe8pS0E3zMnpHH3zzXHmzdt9XTto7EI8h3oKco3crr8X2rH9MKwFxIzE/0ogvHG8GQ12DOLTU7UL/To5fUuPiGjAihWdCA2tgJ+fD6GhFVixolOBP6hzOkexsXuybdeNdeJJ1FOQazjk+nvaZYiLghVRkJkBwE8XytDnYHu2nb3NLq9zox5O1n8SEhJo0qRJwd7HDWq8dCkjX48XcUfqKcg17H79/fAueL4JLJ9oBoKvH3QezXPnx10XCIV5HYf2cP4mpxqLF8/+O5ZurBNPolCQa9htw/qLqbBwhHm5KPGg2VY9FObugt7TeDHyIfu8zhXOnGGU0znq27dxtu0FfU8irqBQkGtcff3d39+3YNffv98EA0Lhg1nmTWnFAqDHZJj/HdRuYr/XuYojZhjlJKfa5859zK7vScQVNKYg1ynwhvUpZ817Dj5dbGur1wJGvAlV69rvdbJh7xlGN5JT7fZ8TyKuoFAQ+/jmY/Ou5DO/m8fFS0KvqdB+EPj5OfzlC7L8hYhcT6EghfPXSXO9oi0rbW2N28CwGPjHbU4tRd/SRQpPoSAFYxjw5bsQPRSSz5htwTfDgFnQprtd70gWEedRKEj+nTxu7nWwe72treVTMPgNKP0P19UlIoWmUJC8s1jMXdAWj4KLKWbbLRXMMAjr5NraRMQuFAqSN7/+BDP7wIGrbhJr093c7yCktOvqEhG7UihI7jIzYPVMeHsCpJnrFVGhGgxdBE3DXVubiNidQkFy9vM+mNELjl5Z6M3HBzoMhl5REBTs2tpExCEUCnK9tMvw3mRYOc26gB2V68CLb0L9+1xbm4g4lJa58AJ23djl4DcwsJEZClkL2HWJhIV7FQgiRYB6Ch7ObpviXEyBpWPh43nmPQgANe+CF5dAjUb2LFlE3Jh6Ch7OLktGJ2yEfnfCR3OvLGAXCL2nwbzdCgSRIkY9BQ9XqCWjk/+CmBfhs6W2tgYtYfhiqFLHThWKiCdRT8HDFXjJ6O0fQN96tkAICjZvQpu+xe6BoM3sRTyHegoeLt9LRp/5A+YPhu1XPafpozB0oXn/gZ3ZbcxDRJxCPQUPl+fNagwDPn/L7B1kBUKp0jDqbZiy3iGBAM7dJlNECk89BS9wwyWj/0yk5tIh8J8dtrZW/4RBc821ixzImdtkikjhqafgzSwW+Hg+9K3PTVmBUPofMOFDGLvS4YEAzt0mU0QKT6HgrX45Ai/eD2+8AJdSzbZHe0PsIbjvSaeVkdMm99rMXsQ96fKRt8lIh/dfh+WvQHqa2VbhNn5q9xK1Ow9yejnaJlPEsygUvMnR780F7H7eax77+MCTQ6HHZJIPHXFZWdomU8RzKBS8QdolWD4R4l8DS6bZVq0ejHgT6t7j2tpExKMoFDzdge0ws7e5CQ6Anz9EjIEuYyEg0LW1iYjHUSh4qgvJsGQMrHnD1laribmAXfVQ19UlIh7NrUJhz549rFy5EoCxY8cSEhLi4orc1LcbYE5/OPmLeRxQHLpNhE7DzZ6CiEgBudUnSHx8PBMnTuSHH35g/fr1REREuLok93L+NCwcAV+8bWu7834YsRgq1XJdXSLiNdwqFDIzMwkMDKRcuXLs3LnT1eW4D8OAbath/vNw9qTZVqIU9HkNHu8HvrrdRETsw61CISgoiLS0NJKSkihbtqyry3EPp383w+DrD21tdz8OQxZC+Squq0tEvJLTvmLu27ePrl27AmCxWBg/fjydO3ema9euJCYmAvDPf/6T8ePHExcXR4cOHZxVmnsyDHNZ6771bIEQUgb+9S5MWqtAEBGH8DGMrL0XHSc2NpY1a9YQFBREfHw8n3/+OZs2bWLatGns3buXRYsWER0dne/fm5CQ4IBq8+ezz06wdOlRjh1L4fbbg+nZsybh4ZUK9TsDzpyg2odTCDm629p2JvQRjrd/iYzgWwpbsogITZo0ybbdKZePqlatyrx58xg1ahRgfpiHhZlr4jRq1IgDBwq+6UpObyxLQkLCDR9TUHFxBxg79nvr8dGjyYwd+z3Vq1cv2B28mZmwZj4siYTLF8y2MrfCkGhKt+hA6ULU6sjz4El0HkyATPnCAAAMKElEQVQ6D6aieh5y+0LtlMtH4eHh+Pvb8iclJYXg4GDrsZ+fHxkZGc4oxa7suldA4iF4MQyih9kC4bG+sPgQtCjil9JExGlcMtAcHBxMamqq9dhisVwTGp7CLnsFZKTDylfhvUm2BewqVodhsXDXg3aoUkQk71wyl7Fx48Zs3boVgL1791K7dm1XlFFohd4r4KcEGNwU3hpnBoKvL3QaAYv2KxBExCVc8vW8TZs2fP3110RERGAYBlFRUa4oo9DyvT9ylssX4Z2XYdV0cyMcgGr1ryxg19z+hYqI5JHTQqFy5crEx8cD4Ovry8SJE5310g5ToL0CftgCs/rCif+Yx/7FICISukRCsQAnVC0ikjPPu5DvZvK8V0DqeXhzNKxdaGur08zsHdx+p+MKFBHJB4WCM+xeD7P7w6lfzePAIOg+GToOBT8/19YmInIVhYIjnTtlTjHd9K6trWFrGB4Lt9ZwXV0iIjlQKDiCYcCWeHjjBTh3ZXpqiRDoNx0e62Nukyki4oYUCvZ2+jeYOxB2rLG13dMehkRD2cItfyEi4mgKBXsxDNjwJsSMhNRzZttNZWHQPHigs3oHIuIRFAr28NvP5jTTfZttba2fhUFzzGAQEfEQCoXCyMyED+fAW/82b0gD8xLRkIVwTzvX1iYiUgAKhYI6dgBm9oYfbctb07Y/9HkVSt7kurpERApBoZBf6WkQNxVWTDEXswNzeunwxdDwAZeWJiJSWAqF/Diy2+wd/O/K/g++vvDUCOj2ChQv4draRETsQKGQF5cuwNvj4YNZtgXsbr/TXKKiTjPX1iYiYkcKhRvZuxlm9YHf/2se+xeDZ8dB59FawE5EvI5CISep5yB2FKyPsbXd0dzsHdxW33V1iYg4kEIhOzs+gbkDzLuTAQJLQM8p8MQLWsBORLyaS3Zec6W4uAOEhkbj7z+R0NBo4uIO2H54NgmiusCEDrZAuOshiNkPTw1TIIiI1ytSPYW4uAPX7JS2f/9J89gwiKiwHxYMgfOnzR+WvAn6zYBHe2mJChEpMopUKERFbbuurXLgOW5d+CwE2noMa5LqMOdkd/qea06EAkFEipAiFQqHDiVZ/7cPFvpW2sPrtT8nxD8NgJNpJRh85HHe/7M+kMamK72KPO2sJiLiBYrUmEK9euUAuD3oDJuavMWiemutgfDJxbup+81g3v+zAWDrHUydut0VpYqIuESRCoXIyDAA1jZ6jwdKJwLwy8UQtrRZQMcdbTmTfv1dyVf3LkREvF2RCoWIiAasWNGJ88XKYDF8iLtwP7v7fU6rlwZaexF/l1O7iIg3KlJjCnBlfODp/ZB2iYgSpaztkZFh18xMyjJmTEtnlici4lJFqqdg5V8MrgoEsPUiQkMr4O/vS2hoBVas6KRBZhEpUopcTyE3ERENFAIiUqQVzZ6CiIhkS6EgIiJWCgUREbFSKIiIiJVCQURErBQKIiJi5WMYhuHqIgoqISHB1SWIiHikJk2aZNvu0aEgIiL2pctHIiJipVAQERErhYKIiFgpFERExEqhICIiVgoFERGx8uils/ft28f06dN55513OHjwIBMmTCAgIIC6desyduxYtm/fTmxsLACGYZCQkMDatWvx9/fnX//6Fz4+PtSqVYsJEybg6+u5+Xij8+Dr68vUqVNJSEjA19eX0aNH06RJE86cOcPIkSO5dOkS5cuXZ+rUqQQFBbn67RRYXs7D5MmT2bNnDyVLlmTkyJE0bNiQxMREr/h7SE9PJzIykhMnTpCWlsbAgQOpWbNmtu9t/vz5fPXVV/j7+xMZGUloaGiRPA8AiYmJDB48mE8++QTA6/5d5JvhoWJiYox27doZzzzzjGEYhtGxY0cjISHBMAzDmDlzpvHRRx9d8/jY2FhjxowZhmEYRv/+/Y2dO3cahmEY48aNMz7//HMnVm5feTkPhw8fNp555hnDYrEYx44dMzp27GgYhmFMmjTJWL16tWEYhrFo0SJj6dKlLnkP9pCX87Bp0yajV69eRmZmpnH69GnrefCWv4dVq1YZkydPNgzDMP766y+jVatW2b63AwcOGF27djUsFotx4sQJ46mnnjIMo+idB8MwjA8//NDo2LGjce+991qf703/LgrC874GXFG1alXmzZtnPf7zzz9p3LgxAI0bN77mbuc//viDjz/+mMGDBwNw8OBB7r77bgDuv/9+vvnmGydWbl95OQ/ly5enePHipKWlkZKSgr+/2UFMSEggLCwMKBrn4ejRo4SFheHr60vp0qXx8/MjKSnJa/4eHn30UYYOHQqYPWM/P79s31tCQgItW7bEx8eHW2+9lczMTM6cOVPkzgPATTfdxPLly695vjf9uygIjw2F8PBw64cbQJUqVdi9ezcAmzdv5uLFi9afLV26lB49ehAQEACYfyg+Pj4AlCxZkuTkZCdWbl95OQ/+/v74+vry2GOP0bNnT3r16gVASkoKpUqZ25IWhfNQt25dtm3bRnp6OsePH+fo0aNcvHjRa/4eSpYsSXBwMCkpKQwZMoRhw4Zl+95SUlIIDg6+5nnJyclF7jwAtG7dmhIlSlzzfG/6d1EQHhsKfxcVFcWiRYvo3r07ZcqU4ZZbbgHAYrHw1Vdf0bZtW+tjr75OmpqaSkhIiNPrdZTszsNHH31E2bJl2bhxI19++SXz58/njz/+IDg4mNTUVKBonIeWLVvStGlTunbtSkxMDPXr1+fmm2/2qr+H33//nW7duvHEE0/Qvn37bN/b1f+/Z7WXKlWqyJ2HnHjzv4u88JpQ2LJlC9OnT+ett97i7Nmz3HfffQD89NNP3H777RQvXtz62Hr16rFr1y4Atm7dStOmTV1SsyNkdx5CQkIoUaIEfn5+lCxZkoCAAC5cuEDjxo3ZsmULYJ6HnBbI8kTZnYdjx45RsWJF4uLiGDRoED4+PoSEhHjN38OpU6fo1asXL730Ek8//TSQ/d9648aN2b59OxaLhd9++w2LxULp0qWL3HnIiTf/u8gLj559dLVq1arRo0cPgoKCaN68Oa1atQLg2LFjVKlS5ZrHjh49mnHjxjFz5kyqV69OeHi4K0p2iOzOQ2ZmJnv27CEiIoLMzEzat29P9erVGThwIKNHjyY+Pp5bbrmFGTNmuLp8u8nuPFy+fJmZM2fy3nvvERgYyPjx4wHv+XtYuHAh58+fZ8GCBSxYsACAsWPHMnny5Gvem5+fH02bNqVz585YLJYiex5y4s3/LvJCq6SKiIiV11w+EhGRwlMoiIiIlUJBRESsFAoiImKlUBARESuFgsgNjB07lrZt25KWlnZN+44dOwgNDeXIkSMuqkzE/hQKIjcwZswYLl26xJw5c6xtKSkpREZGMmLECO644w4XVidiXwoFkRsIDg7m1Vdf5a233mLfvn0ATJs2jRo1atC9e3cAli9fTps2bWjevDkvvPACp06dsj5/2bJltGvXjsaNG3PffffxxhtvAJCRkUGdOnV45ZVXaNasGYsXL3b+mxP5O5etzyriYV599VWjQ4cOxvbt2417773XSEpKMgzDMD755BOjdevWxtGjR41Lly4ZkydPNrp162YYhmHs2LHDuO+++4zExETDMAxj586dRp06dYzjx48b6enpRu3atY1x48YZly9fNpKTk1323kSyqKcgkkfDhg3DYrEwaNAgoqKiKFu2LACrVq2iZ8+e1KhRg8DAQEaOHElCQgLHjx+nYcOGrFq1iqpVq5KUlERmZiYBAQGcPHnS+nsff/xxAgICrlm5VMRVvGbtIxFHCwgIoFu3brz77rvWtbXAXJFz5syZ14w5+Pr6cuLECcqVK8f8+fPZuHEjZcuWpUGDBoC5em+WcuXKOe9NiNyAQkEkH/z8/K7borJcuXIMHDiQJ5980tr2888/U6VKFWJiYjh27BhffvklwcHBpKWlsXbtWmeXLZJnunwkUkhPPvkkb775Jr/88gsWi4Vly5bRuXNnLl++TGpqKgEBAfj7+5OSksK0adPIyMggIyPD1WWLZEuhIFJInTp14qmnnqJXr140bdqUdevWERMTQ6lSpejVqxcWi4UWLVrw6KOPkpmZSaNGjfj5559dXbZItrR0toiIWKmnICIiVgoFERGxUiiIiIiVQkFERKwUCiIiYqVQEBERK4WCiIhYKRRERMTq/wG1UScE/Q0O7AAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "sns.set()\n",
    "\n",
    "# fig, ax = plt.subplots()\n",
    "# fig.set_size_inches(8, 6)\n",
    "\n",
    "# plt.plot(unq,xmin,'o')\n",
    "# plt.yscale('log')\n",
    "# coefficients =np.polyfit(unq,np.log(xmin),1)\n",
    "# print np.log(2)/coefficients[0]\n",
    "# fitted_y=np.polyval(coefficients, unq)\n",
    "# plt.plot(unq, np.exp(fitted_y),linewidth=3.)\n",
    "# plt.xlabel('Year',size=16);\n",
    "# plt.ylabel('Watt',size=16);\n",
    "\n",
    "# sns.set_context(rc={\"font.size\":16})   \n",
    "# ax.tick_params(axis='both', which='major', labelsize=12)\n",
    "\n",
    "# plt.show()\n",
    "\n",
    "\n",
    "sns.set_style(\"whitegrid\")\n",
    "\n",
    "plt.plot(unq,xmin,'o',color='navy')\n",
    "plt.yscale('log')\n",
    "coefficients =np.polyfit(unq,np.log(xmin),1)\n",
    "print np.log(2)/coefficients[0]\n",
    "fitted_y=np.polyval(coefficients, unq)\n",
    "plt.plot(unq, np.exp(fitted_y),linewidth=2.5,color='orangered')\n",
    "plt.xlabel('Year',size=13);\n",
    "plt.ylabel('GB/s',size=13);\n",
    "# plt.grid()\n",
    "\n",
    "sns.set_context(rc={\"font.size\":11})   \n",
    "ax.tick_params(axis='both', which='major', labelsize=11)\n",
    "\n",
    "\n",
    "plt.show()\n",
    "\n",
    "fig = ax.get_figure()\n",
    "fig.savefig('watt.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 96,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.3209547746183532"
      ]
     },
     "execution_count": 96,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "2.6463106747221907/2.0033317760532383"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 100,
   "metadata": {},
   "outputs": [],
   "source": [
    "# machine peak top500\n",
    "df = pd.read_excel('peak.xlsx', header=None)\n",
    "array = df.as_matrix()\n",
    "\n",
    "year = array[:,0]\n",
    "year = year.astype(float)\n",
    "\n",
    "peak = array[:,1]\n",
    "peak = peak.astype(float)\n",
    "\n",
    "unq, unq_inv, unq_cnt = np.unique(year, return_inverse=True, return_counts=True)\n",
    "\n",
    "xmax = np.zeros(unq.shape[0])\n",
    "np.maximum.at(xmax, unq_inv, peak)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 102,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1.1320950200779127\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "sns.set()\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "fig.set_size_inches(8, 6)\n",
    "\n",
    "plt.plot(unq,xmax,'o')\n",
    "plt.yscale('log')\n",
    "coefficients =np.polyfit(unq,np.log(xmax),1)\n",
    "print np.log(2)/coefficients[0]\n",
    "fitted_y=np.polyval(coefficients, unq)\n",
    "plt.plot(unq, np.exp(fitted_y),linewidth=3.)\n",
    "plt.xlabel('Year',size=16);\n",
    "plt.ylabel('GFLOPS',size=16);\n",
    "\n",
    "sns.set_context(rc={\"font.size\":16})   \n",
    "ax.tick_params(axis='both', which='major', labelsize=12)\n",
    "\n",
    "plt.show()\n",
    "\n",
    "fig = ax.get_figure()\n",
    "\n",
    "fig.savefig('peak.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 99,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_excel('Tesla.xlsx', header=None)\n",
    "array = df.as_matrix()\n",
    "\n",
    "year = array[3:,0]\n",
    "BW = array[3:,3]\n",
    "\n",
    "unq, unq_inv, unq_cnt = np.unique(year, return_inverse=True, return_counts=True)\n",
    "\n",
    "xmax = np.zeros(unq.shape[0])\n",
    "np.maximum.at(xmax, unq_inv, BW)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1.6973620553352726\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "sns.set()\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "fig.set_size_inches(8, 6)\n",
    "\n",
    "plt.plot(unq,xmax/1e3,'o')\n",
    "plt.yscale('log')\n",
    "coefficients =np.polyfit(unq,np.log(xmax/1e3),1)\n",
    "print np.log(2)/coefficients[0]\n",
    "fitted_y=np.polyval(coefficients, unq)\n",
    "plt.plot(unq, np.exp(fitted_y),linewidth=3.)\n",
    "plt.xlabel('Year',size=16);\n",
    "plt.ylabel('GB/s',size=16);\n",
    "# plt.grid()\n",
    "\n",
    "sns.set_context(rc={\"font.size\":16})   \n",
    "ax.tick_params(axis='both', which='major', labelsize=12)\n",
    "\n",
    "plt.show()\n",
    "\n",
    "fig = ax.get_figure()\n",
    "fig.savefig('GPU_BW_projection.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.ticker import ScalarFormatter\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "ax.axis([1, 10000, 1, 100000])\n",
    "ax.loglog()\n",
    "\n",
    "for axis in [ax.xaxis, ax.yaxis]:\n",
    "    axis.set_major_formatter(ScalarFormatter())\n",
    "\n",
    "\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "ename": "SyntaxError",
     "evalue": "invalid syntax (<ipython-input-1-807118bd6a5d>, line 23)",
     "output_type": "error",
     "traceback": [
      "\u001b[1;36m  File \u001b[1;32m\"<ipython-input-1-807118bd6a5d>\"\u001b[1;36m, line \u001b[1;32m23\u001b[0m\n\u001b[1;33m    print np.log(2)/coefficients[0]\u001b[0m\n\u001b[1;37m           ^\u001b[0m\n\u001b[1;31mSyntaxError\u001b[0m\u001b[1;31m:\u001b[0m invalid syntax\n"
     ]
    }
   ],
   "source": [
    "df = pd.read_excel('green500.xlsx', header=None)\n",
    "array = df.as_matrix()\n",
    "\n",
    "year = array[:,0]\n",
    "FLOP = array[:,1]\n",
    "FLOP = FLOP.astype(float)\n",
    "\n",
    "unq, unq_inv, unq_cnt = np.unique(year, return_inverse=True, return_counts=True)\n",
    "\n",
    "xmax = np.zeros(unq.shape[0])\n",
    "np.maximum.at(xmax, unq_inv, FLOP)\n",
    "\n",
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "sns.set()\n",
    "sns.set_style(\"whitegrid\")\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "plt.plot(unq,xmax,'o',color='orangered')\n",
    "plt.yscale('log')\n",
    "coefficients =np.polyfit(unq,np.log(xmax),1)\n",
    "print np.log(2)/coefficients[0]\n",
    "fitted_y=np.polyval(coefficients, unq)\n",
    "plt.plot(unq, np.exp(fitted_y),linewidth=2.5,color='orangered',label='CPU-GPU')\n",
    "print np.exp(fitted_y)\n",
    "plt.plot([2018,2019,2020,2021,2022], [12.9080,18.8528,27.5354,40.2167,58.7385],'--',linewidth=2.5,color='orangered')\n",
    "\n",
    "year = array[:,0]\n",
    "FLOP = array[:,2]\n",
    "FLOP = FLOP.astype(float)\n",
    "\n",
    "unq, unq_inv, unq_cnt = np.unique(year, return_inverse=True, return_counts=True)\n",
    "\n",
    "xmax = np.zeros(unq.shape[0])\n",
    "np.maximum.at(xmax, unq_inv, FLOP)\n",
    "\n",
    "plt.plot(unq,xmax,'o',color='navy')\n",
    "plt.yscale('log')\n",
    "coefficients =np.polyfit(unq,np.log(xmax),1)\n",
    "print np.log(2)/coefficients[0]\n",
    "fitted_y=np.polyval(coefficients, unq)\n",
    "plt.plot(unq, np.exp(fitted_y),linewidth=2.5,color='navy',label='CPU')\n",
    "print np.exp(fitted_y)\n",
    "plt.plot([2018,2019,2020,2021,2022,2023,2024,2025,2026], [6.9857,9.2267,12.1865,16.0957,21.2590,28.0787,37.0859,48.9826,64.6956],'--',linewidth=2.5,color='navy')\n",
    "\n",
    "plt.axhline(y=50, color='black', linestyle='--')\n",
    "plt.text(2013,55,'50 GFLOP/watt',fontsize=13)\n",
    "\n",
    "plt.xlabel('Year',size=15);\n",
    "plt.ylabel('GFLOP/watt',size=15);\n",
    "\n",
    "sns.set_context(rc={\"font.size\":13})   \n",
    "ax.tick_params(axis='both', which='major', labelsize=13)\n",
    "\n",
    "axes = plt.gca()\n",
    "axes.set_ylim([1e0,1e2])\n",
    "\n",
    "\n",
    "sns.set_context(rc={\"font.size\":13})   \n",
    "ax.tick_params(axis='both', which='major', labelsize=13)\n",
    "\n",
    "legend = plt.legend(fontsize=13,loc=4,frameon=True)\n",
    "frame = legend.get_frame()\n",
    "frame.set_facecolor('white')\n",
    "\n",
    "fig.savefig('trend_power.pdf',bbox_inches='tight')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[2007 2008 2009 2010 2011 2012 2013 2014 2015 2016 2017 2018]\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\hibeid\\AppData\\Local\\Continuum\\anaconda3\\lib\\site-packages\\ipykernel_launcher.py:2: FutureWarning: Method .as_matrix will be removed in a future version. Use .values instead.\n",
      "  \n"
     ]
    }
   ],
   "source": [
    "df_cpu = pd.read_excel('top500_07-18.xlsx', header=None)\n",
    "array_cpu = df_cpu.as_matrix()\n",
    "\n",
    "year_500 = array_cpu[:,0]\n",
    "peak_500 = array_cpu[:,1]\n",
    "\n",
    "year_500 = np.array(year_500,dtype=int)\n",
    "peak_500 = np.array(peak_500,dtype=float)\n",
    "\n",
    "\n",
    "print(year_500)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.5156703659974978\n",
      "1.3441671778426543\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.pyplot import *\n",
    "\n",
    "sns.set()\n",
    "\n",
    "sns.set_style(\"whitegrid\")\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "plt.plot(year_500,peak_500,'o',color='navy')\n",
    "coefficients =np.polyfit(year_500,np.log(peak_500),1)\n",
    "print(np.log(2)/coefficients[0])\n",
    "fitted_y=np.polyval(coefficients, year_500)\n",
    "plt.plot(year_500, np.exp(fitted_y),linewidth=2.5,color='orangered')\n",
    "\n",
    "project_year = [2018, 2019, 2020, 2021, 2022, 2023, 2024, 2025]\n",
    "d = np.log(2)/coefficients[0];\n",
    "project_peak = np.ones((8));\n",
    "project_peak[0] = 219.97020123;\n",
    "for i in range(0,7):\n",
    "    project_peak[i + 1] = 2**(1/d) * project_peak[i]\n",
    "#     print(project_peak)\n",
    "plt.plot(project_year, project_peak,'--',linewidth=2.5,color='orangered')\n",
    "\n",
    "    \n",
    "plt.xlabel('Year',size=15);\n",
    "plt.ylabel('PFLOP/s',size=15);\n",
    "plt.yscale('log')\n",
    "\n",
    "sns.set_context(rc={\"font.size\":13})   \n",
    "ax.tick_params(axis='both', which='major', labelsize=13)\n",
    "\n",
    "ax.set_xticks([2008,2010,2012,2014,2016,2018,2020,2022,2024])                                                       \n",
    "# ax.set_xticks([2008,2011,2014,2017,2020,2023])                                                       \n",
    "\n",
    "axes = plt.gca()\n",
    "axes.set_ylim([.2e0,1e4])\n",
    "\n",
    "# legend = plt.legend(fontsize=13,loc=2,frameon=True)\n",
    "# frame = legend.get_frame()\n",
    "# frame.set_facecolor('white')\n",
    "\n",
    "\n",
    "plt.show()\n",
    "fig = ax.get_figure()\n",
    "# fig.savefig('trend_top500.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [
    {
     "ename": "TypeError",
     "evalue": "len() of unsized object",
     "output_type": "error",
     "traceback": [
      "\u001b[1;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[1;31mTypeError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[1;32m<ipython-input-50-717ca73e4772>\u001b[0m in \u001b[0;36m<module>\u001b[1;34m\u001b[0m\n\u001b[1;32m----> 1\u001b[1;33m \u001b[0mlen\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0marray\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mproject_peak\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mdtype\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0mfloat\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m",
      "\u001b[1;31mTypeError\u001b[0m: len() of unsized object"
     ]
    }
   ],
   "source": [
    "len(np.array(project_peak,dtype=float))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 69,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([  143500.        ,   244616.78162215,   416985.15575734,\n",
       "         710812.31209459,  1211683.76391622,  2065492.56218118,\n",
       "        3520934.79460105,  6001949.39203315, 10231202.39538796,\n",
       "       17440583.98665256, 29730031.52909944, 50679196.02908276,\n",
       "       86390117.2671241 ])"
      ]
     },
     "execution_count": 69,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "project_peak"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1.6747608282839648\n",
      "2.804823831954392\n",
      "4.6974090839945415\n",
      "7.867036728299318\n",
      "13.175404947226939\n",
      "22.065652102394434\n",
      "36.954689791631914\n",
      "36.954689791631914\n"
     ]
    }
   ],
   "source": [
    "d = np.log(2)/coefficients[0];\n",
    "project_peak[0] = 1;\n",
    "for i in range(0,7):\n",
    "    project_peak[i + 1] = 2**(1/d) * project_peak[i]\n",
    "    print(project_peak[i + 1])\n",
    "\n",
    "print(2**(7/d) * project_peak[0])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 136,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([  0.75662923,   1.26717299,   2.12221169,   3.55419701,\n",
       "         5.95242992,   9.96889646,  16.6955173 ,  27.96099838,\n",
       "        46.82798481,  78.42567463, 131.3442478 , 219.97020123])"
      ]
     },
     "execution_count": 136,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.exp(fitted_y)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 134,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([ 219970.20123004,  368397.47640981,  616977.66272982,\n",
       "       1033290.0214661 , 1730513.65220812, 2898196.47752877,\n",
       "       4853785.93323576, 8128930.54985898])"
      ]
     },
     "execution_count": 134,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.array(project_peak,dtype=float)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 138,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([ 219.97020123,  368.39747641,  616.97766273, 1033.29002147,\n",
       "       1730.51365221, 2898.19647753, 4853.78593323, 8128.93054986])"
      ]
     },
     "execution_count": 138,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "project_peak"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "8.222138521910265\n"
     ]
    }
   ],
   "source": [
    "d = 3.29\n",
    "print(2**(10/d))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

